Analytic continuation of harmonic sums: dispersion representation

We present a simple representation for analytically continued nested harmonic sums for the arbitrary complex argument. This representation can be obtained for a wide range of nested harmonic sums from a precomputed database for the pole expressions of these sums near negative integers. We describe the procedure for the precise numerical evaluations of the corresponding results from the dispersion representation.

==> anc/DiffRootUpToW6.m <==
{DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(-1 - \[FormalN])*\[FormalY][\[FormalN]] - \[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])*\[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -1/2}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*\[FormalY][\[FormalN]] + (-3 - 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (2 + \[FormalN])*
       \[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 3/2}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*\[FormalY][\[FormalN]]) + (-3 - 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (2 + \[FormalN])^2*
       \[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -3/4}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*\[FormalY][\[FormalN]] + 
      (-5 - 6*\[FormalN] - 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])^2*\[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 5/4}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] + 
      (-7 - 5*\[FormalN] - \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^2*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 3/4, \[FormalY][3] == 37/36}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (1 + 3*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^2*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -1/4, \[FormalY][3] == -31/36}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      \[FormalN]*(2 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-11 - 7*\[FormalN] - \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^2*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -5/4, \[FormalY][3] == -55/36}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      3*(2 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] + 
      (-19 - 15*\[FormalN] - 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^2*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/4, \[FormalY][3] == 85/36}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*\[FormalY][\[FormalN]]) + 
      (-7 - 9*\[FormalN] - 3*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])^3*\[FormalY][2 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -7/8}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*\[FormalY][\[FormalN]] + 
      (-9 - 15*\[FormalN] - 9*\[FormalN]^2 - 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (2 + \[FormalN])^3*
       \[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 9/8}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + 3*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-23 - 23*\[FormalN] - 8*\[FormalN]^2 - 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^3*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/8, \[FormalY][3] == 209/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(9 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-7 + \[FormalN] + 4*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^3*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -5/8, \[FormalY][3] == -179/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(7 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-17 - 18*\[FormalN] - 7*\[FormalN]^2 - 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^3*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 5/8, \[FormalY][3] == 197/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(11 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-1 + 6*\[FormalN] + 5*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^3*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -3/8, \[FormalY][3] == -179/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(-3 + \[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-37 - 36*\[FormalN] - 11*\[FormalN]^2 - 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^3*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -11/8, \[FormalY][3] == -359/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(15 + 13*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-53 - 60*\[FormalN] - 23*\[FormalN]^2 - 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^3*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 13/8, \[FormalY][3] == 449/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(-1 + \[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-31 - 31*\[FormalN] - 10*\[FormalN]^2 - 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^3*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -9/8, \[FormalY][3] == -263/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(11 + 11*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-47 - 55*\[FormalN] - 22*\[FormalN]^2 - 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^3*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/8, \[FormalY][3] == 341/216}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + 2*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (-57 - 55*\[FormalN] - 18*\[FormalN]^2 - 
        2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-25 - 14*\[FormalN] - 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^3*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -5/8, \[FormalY][3] == -209/216, 
    \[FormalY][4] == -1291/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][1 + \[FormalN]] + (-15 - 11*\[FormalN] - 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-79 - 68*\[FormalN] - 20*\[FormalN]^2 - 
        2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^3*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/8, \[FormalY][3] == 251/216, 
    \[FormalY][4] == 1861/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (-63 - 57*\[FormalN] - 18*\[FormalN]^2 - 
        2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-7 - 2*\[FormalN])*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^3*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 3/8, \[FormalY][3] == 191/216, 
    \[FormalY][4] == 805/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - 2*(2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-57 - 37*\[FormalN] - 6*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (47 + 52*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^3*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -1/8, \[FormalY][3] == -197/216, 
    \[FormalY][4] == -331/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][2 + \[FormalN]] + (-103 - 82*\[FormalN] - 22*\[FormalN]^2 - 
        2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^3*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/8, \[FormalY][3] == 371/216, 
    \[FormalY][4] == 3349/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + 4*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (-45 - 51*\[FormalN] - 18*\[FormalN]^2 - 
        2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (7 + 2*\[FormalN])^2*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^3*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -9/8, \[FormalY][3] == -305/216, 
    \[FormalY][4] == -2587/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + 2*(1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(17 + 6*\[FormalN])*\[FormalY][2 + \[FormalN]] + 
      (-121 - 94*\[FormalN] - 24*\[FormalN]^2 - 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^3*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -13/8, \[FormalY][3] == -461/216, 
    \[FormalY][4] == -4411/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(55 + 36*\[FormalN] + 6*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-175 - 148*\[FormalN] - 
        42*\[FormalN]^2 - 4*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^3*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/8, \[FormalY][3] == 575/216, 
    \[FormalY][4] == 5845/1728}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*\[FormalY][\[FormalN]]) + 
      (-15 - 28*\[FormalN] - 18*\[FormalN]^2 - 4*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (2 + \[FormalN])^4*
       \[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -15/16}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*\[FormalY][\[FormalN]] + 
      (-17 - 36*\[FormalN] - 30*\[FormalN]^2 - 12*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])^4*\[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 17/16}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(5 + 7*\[FormalN] + 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-73 - 96*\[FormalN] - 48*\[FormalN]^2 - 
        11*\[FormalN]^3 - \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^4*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/16, \[FormalY][3] == 1255/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(19 + 25*\[FormalN] + 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-41 - 32*\[FormalN] + 5*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^4*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -13/16, \[FormalY][3] == -1141/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(6 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-61 - 80*\[FormalN] - 41*\[FormalN]^2 - 
        10*\[FormalN]^3 - \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^4*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 13/16, \[FormalY][3] == 1177/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])^3*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-29 - 16*\[FormalN] + 7*\[FormalN]^2 + 6*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^4*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -11/16, \[FormalY][3] == -1087/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(23 + 23*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-43 - 59*\[FormalN] - 33*\[FormalN]^2 - 
        9*\[FormalN]^3 - \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^4*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 9/16, \[FormalY][3] == 1123/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(31 + 31*\[FormalN] + 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-11 + 5*\[FormalN] + 15*\[FormalN]^2 + 
        7*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^4*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -7/16, 
    \[FormalY][3] == -1069/1296}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(-15 - 7*\[FormalN] + 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-119 - 157*\[FormalN] - 
        75*\[FormalN]^2 - 15*\[FormalN]^3 - \[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^4*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -23/16, \[FormalY][3] == -2257/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(39 + 47*\[FormalN] + 20*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (-151 - 221*\[FormalN] - 123*\[FormalN]^2 - 31*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^4*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 25/16, \[FormalY][3] == 2527/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (-2 + \[FormalN])*(2 + \[FormalN])^3*\[FormalY][1 + \[FormalN]] + 
      (-101 - 136*\[FormalN] - 67*\[FormalN]^2 - 14*\[FormalN]^3 - 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^4*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -19/16, \[FormalY][3] == -1663/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])^2*(14 + 12*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-133 - 200*\[FormalN] - 
        115*\[FormalN]^2 - 30*\[FormalN]^3 - 3*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^4*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/16, \[FormalY][3] == 1897/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(-3 - \[FormalN] + 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-89 - 120*\[FormalN] - 60*\[FormalN]^2 - 
        13*\[FormalN]^3 - \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^4*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/16, 
    \[FormalY][3] == -1417/1296}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(21 + 31*\[FormalN] + 16*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (-121 - 184*\[FormalN] - 108*\[FormalN]^2 - 29*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^4*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/16, \[FormalY][3] == 1627/1296}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(17 + 11*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-139 - 115*\[FormalN] - 
        32*\[FormalN]^2 - 3*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -13/16, 
    \[FormalY][3] == -1201/1296, \[FormalY][4] == -18073/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (11 + 9*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(5 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-301 - 331*\[FormalN] - 
        140*\[FormalN]^2 - 27*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/16, \[FormalY][3] == 1339/1296, 
    \[FormalY][4] == 20983/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-183 - 223*\[FormalN] - 105*\[FormalN]^2 - 23*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-85 - 61*\[FormalN] - 14*\[FormalN]^2 - \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/16, \[FormalY][3] == 1111/1296, 
    \[FormalY][4] == 15607/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (17 + 13*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(25 + 9*\[FormalN])*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(11 + 19*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -9/16, \[FormalY][3] == -1069/1296, 
    \[FormalY][4] == -13369/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(23 + 12*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-91 - 75*\[FormalN] - 21*\[FormalN]^2 - 
        2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -9/16, \[FormalY][3] == -1147/1296, 
    \[FormalY][4] == -13525/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (19 + 12*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-105 - 104*\[FormalN] - 35*\[FormalN]^2 - 4*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-253 - 291*\[FormalN] - 
        129*\[FormalN]^2 - 26*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/16, \[FormalY][3] == 1249/1296, 
    \[FormalY][4] == 16363/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (10 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(23 + 13*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-127 - 108*\[FormalN] - 
        31*\[FormalN]^2 - 3*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -11/16, 
    \[FormalY][3] == -1285/1296, \[FormalY][4] == -16867/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (22 + 13*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      3*(3 + \[FormalN])^3*\[FormalY][2 + \[FormalN]] + 
      (-289 - 324*\[FormalN] - 139*\[FormalN]^2 - 27*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 13/16, \[FormalY][3] == 1411/1296, 
    \[FormalY][4] == 20125/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-249 - 281*\[FormalN] - 123*\[FormalN]^2 - 25*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-1 + 12*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 5/16, \[FormalY][3] == 1123/1296, 
    \[FormalY][4] == 8317/20736}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-231 - 215*\[FormalN] - 67*\[FormalN]^2 - 7*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (7 + 2*\[FormalN])*
       (23 + 26*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -3/16, \[FormalY][3] == -1141/1296, 
    \[FormalY][4] == -5635/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (25 + 12*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-37 - 21*\[FormalN] - 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/16, \[FormalY][3] == 1093/1296, 
    \[FormalY][4] == 10987/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (23 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-231 - 224*\[FormalN] - 73*\[FormalN]^2 - 8*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (5 + 5*\[FormalN] + \[FormalN]^2)*
       (25 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -5/16, \[FormalY][3] == -1087/1296, 
    \[FormalY][4] == -8533/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (9 + 8*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(41 + 25*\[FormalN] + 4*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-421 - 437*\[FormalN] - 
        171*\[FormalN]^2 - 30*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/16, \[FormalY][3] == 2281/1296, 
    \[FormalY][4] == 41323/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + 3*(2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(11 + 12*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-259 - 221*\[FormalN] - 
        63*\[FormalN]^2 - 6*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/16, 
    \[FormalY][3] == -2059/1296, \[FormalY][4] == -36565/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (16 + 11*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(17 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-385 - 404*\[FormalN] - 
        161*\[FormalN]^2 - 29*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/16, \[FormalY][3] == 2095/1296, 
    \[FormalY][4] == 37213/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (16 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(7 + 2*\[FormalN])*(7 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-223 - 188*\[FormalN] - 
        53*\[FormalN]^2 - 5*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -19/16, 
    \[FormalY][3] == -1897/1296, \[FormalY][4] == -32803/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (2 + 7*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(29 + 9*\[FormalN])*\[FormalY][2 + \[FormalN]] + 
      (-511 - 524*\[FormalN] - 199*\[FormalN]^2 - 33*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -27/16, 
    \[FormalY][3] == -2905/1296, \[FormalY][4] == -56131/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (34 + 23*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(67 + 39*\[FormalN] + 6*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-673 - 740*\[FormalN] - 
        307*\[FormalN]^2 - 57*\[FormalN]^3 - 4*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 29/16, \[FormalY][3] == 3247/1296, 
    \[FormalY][4] == 64573/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (3 + 6*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(71 + 47*\[FormalN] + 8*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-475 - 491*\[FormalN] - 
        189*\[FormalN]^2 - 32*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -25/16, \[FormalY][3] == -2551/1296, 
    \[FormalY][4] == -47317/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (27 + 20*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(59 + 36*\[FormalN] + 6*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - (7 + 2*\[FormalN])^2*
       (13 + 7*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/16, \[FormalY][3] == 2869/1296, 
    \[FormalY][4] == 54763/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (7 + 7*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      3*(3 + \[FormalN])^3*\[FormalY][2 + \[FormalN]] + 
      (-373 - 397*\[FormalN] - 160*\[FormalN]^2 - 29*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/16, \[FormalY][3] == 1687/1296, 
    \[FormalY][4] == 28135/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (9 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(5 + 2*\[FormalN])*(7 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-211 - 181*\[FormalN] - 
        52*\[FormalN]^2 - 5*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^4*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/16, 
    \[FormalY][3] == -1501/1296, \[FormalY][4] == -24457/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(3 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(53 + 38*\[FormalN] + 7*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-427 - 451*\[FormalN] - 
        178*\[FormalN]^2 - 31*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -21/16, \[FormalY][3] == -1921/1296, 
    \[FormalY][4] == -32905/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (19 + 17*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(49 + 33*\[FormalN] + 6*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-589 - 667*\[FormalN] - 
        286*\[FormalN]^2 - 55*\[FormalN]^3 - 4*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^4*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/16, \[FormalY][3] == 2203/1296, 
    \[FormalY][4] == 38983/20736}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(29 + 14*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (35 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-461 - 387*\[FormalN] - 124*\[FormalN]^2 - 18*\[FormalN]^3 - 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/16, \[FormalY][3] == 1309/1296, 
    \[FormalY][4] == 17071/20736, \[FormalY][5] == 13144291/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(9 + 10*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-760 - 698*\[FormalN] - 
        239*\[FormalN]^2 - 36*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (51 + 125*\[FormalN] + 68*\[FormalN]^2 + 
        14*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -9/16, \[FormalY][3] == -1231/1296, 
    \[FormalY][4] == -14113/20736, \[FormalY][5] == -12025261/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(35 + 16*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-456 - 454*\[FormalN] - 
        173*\[FormalN]^2 - 30*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-589 - 483*\[FormalN] - 
        148*\[FormalN]^2 - 20*\[FormalN]^3 - \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -13/16, \[FormalY][3] == -1435/1296, 
    \[FormalY][4] == -20545/20736, \[FormalY][5] == -14996941/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(11 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(45 + 20*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (11 + 10*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-1101 - 995*\[FormalN] - 340*\[FormalN]^2 - 52*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/16, \[FormalY][3] == 1609/1296, 
    \[FormalY][4] == 24751/20736, \[FormalY][5] == 17696611/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(21 + 12*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-728 - 650*\[FormalN] - 
        221*\[FormalN]^2 - 34*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (211 + 237*\[FormalN] + 94*\[FormalN]^2 + 
        16*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -5/16, \[FormalY][3] == -1147/1296, 
    \[FormalY][4] == -8305/20736, \[FormalY][5] == -10752541/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(21 + 12*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-672 - 620*\[FormalN] - 
        217*\[FormalN]^2 - 34*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-301 - 275*\[FormalN] - 
        98*\[FormalN]^2 - 16*\[FormalN]^3 - \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/16, \[FormalY][3] == 1177/1296, 
    \[FormalY][4] == 11071/20736, \[FormalY][5] == 11213011/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(31 + 14*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (43 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (339 + 333*\[FormalN] + 118*\[FormalN]^2 + 18*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 3/16, \[FormalY][3] == 1165/1296, 
    \[FormalY][4] == 5407/20736, \[FormalY][5] == 10944691/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(13 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(69 + 26*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(-78 - 3*\[FormalN] + 
        12*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (851 + 845*\[FormalN] + 310*\[FormalN]^2 + 50*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -1/16, \[FormalY][3] == -1231/1296, 
    \[FormalY][4] == -2161/20736, \[FormalY][5] == -11848861/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (-1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(37 + 18*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-232 - 310*\[FormalN] - 
        143*\[FormalN]^2 - 28*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-789 - 613*\[FormalN] - 
        176*\[FormalN]^2 - 22*\[FormalN]^3 - \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -21/16, \[FormalY][3] == -2119/1296, 
    \[FormalY][4] == -37777/20736, \[FormalY][5] == -26085541/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - 3*(2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(23 + 14*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (37 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-1301 - 1125*\[FormalN] - 368*\[FormalN]^2 - 54*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/16, \[FormalY][3] == 2365/1296, 
    \[FormalY][4] == 43423/20736, \[FormalY][5] == 30344011/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(35 + 16*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-384 - 420*\[FormalN] - 
        169*\[FormalN]^2 - 30*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-661 - 517*\[FormalN] - 
        152*\[FormalN]^2 - 20*\[FormalN]^3 - \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/16, \[FormalY][3] == 1921/1296, 
    \[FormalY][4] == 33151/20736, \[FormalY][5] == 22875691/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(9 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(-5 + 8*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-776 - 742*\[FormalN] - 
        257*\[FormalN]^2 - 38*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-149 - 5*\[FormalN] + 40*\[FormalN]^2 + 
        12*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/16, 
    \[FormalY][3] == -1771/1296, \[FormalY][4] == -29329/20736, 
    \[FormalY][5] == -20557861/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(3 + 8*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (59 + 22*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-1461 - 1237*\[FormalN] - 394*\[FormalN]^2 - 56*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/16, \[FormalY][3] == 2929/1296, 
    \[FormalY][4] == 56911/20736, \[FormalY][5] == 41131291/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (-3 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(37 + 20*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-24 - 170*\[FormalN] - 
        113*\[FormalN]^2 - 26*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-949 - 725*\[FormalN] - 
        202*\[FormalN]^2 - 24*\[FormalN]^3 - \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -25/16, \[FormalY][3] == -2635/1296, 
    \[FormalY][4] == -49921/20736, \[FormalY][5] == -35494261/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-15 + 2*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(310 + 189*\[FormalN] + 
        36*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-1589 - 1333*\[FormalN] - 418*\[FormalN]^2 - 58*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^4*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -29/16, 
    \[FormalY][3] == -3271/1296, \[FormalY][4] == -65569/20736, 
    \[FormalY][5] == -48545941/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + 5*(2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      5*(3 + \[FormalN])*(4 + \[FormalN])*(25 + 14*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      5*(4 + \[FormalN])^2*(33 + 16*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] + (-2101 - 1845*\[FormalN] - 
        610*\[FormalN]^2 - 90*\[FormalN]^3 - 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^4*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/16, \[FormalY][3] == 3661/1296, 
    \[FormalY][4] == 76111/20736, \[FormalY][5] == 58067611/12960000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^5*\[FormalY][\[FormalN]]) + 
      (-31 - 75*\[FormalN] - 70*\[FormalN]^2 - 30*\[FormalN]^3 - 
        5*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])^5*\[FormalY][2 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -31/32}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^5*\[FormalY][\[FormalN]] + 
      (-33 - 85*\[FormalN] - 90*\[FormalN]^2 - 50*\[FormalN]^3 - 
        15*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])^5*\[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 33/32}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(9 + 16*\[FormalN] + 12*\[FormalN]^2 + 
        5*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-227 - 373*\[FormalN] - 246*\[FormalN]^2 - 82*\[FormalN]^3 - 
        14*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/32, \[FormalY][3] == 7613/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(39 + 72*\[FormalN] + 48*\[FormalN]^2 + 
        13*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-163 - 213*\[FormalN] - 86*\[FormalN]^2 - 2*\[FormalN]^3 + 
        6*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -29/32, 
    \[FormalY][3] == -7223/7776}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(11 + 12*\[FormalN] + 5*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-203 - 329*\[FormalN] - 
        216*\[FormalN]^2 - 73*\[FormalN]^3 - 13*\[FormalN]^4 - \[FormalN]^5)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^5*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 29/32, \[FormalY][3] == 7295/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])^2*(25 + 30*\[FormalN] + 11*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (-139 - 169*\[FormalN] - 56*\[FormalN]^2 + 7*\[FormalN]^3 + 
        7*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -27/32, 
    \[FormalY][3] == -6953/7776}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^3*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(21 + 20*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-167 - 269*\[FormalN] - 
        179*\[FormalN]^2 - 63*\[FormalN]^3 - 12*\[FormalN]^4 - \[FormalN]^5)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^5*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 25/32, \[FormalY][3] == 6863/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^3*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])^2*(33 + 34*\[FormalN] + 11*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (-103 - 109*\[FormalN] - 19*\[FormalN]^2 + 17*\[FormalN]^3 + 
        8*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -23/32, 
    \[FormalY][3] == -6593/7776}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^4*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(73 + 96*\[FormalN] + 48*\[FormalN]^2 + 
        11*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-113 - 188*\[FormalN] - 134*\[FormalN]^2 - 52*\[FormalN]^3 - 
        11*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 17/32, \[FormalY][3] == 6593/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^4*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(89 + 120*\[FormalN] + 60*\[FormalN]^2 + 
        13*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (7 + 5*\[FormalN] + \[FormalN]^2)*(-7 + \[FormalN] + 4*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^5*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -15/32, \[FormalY][3] == -6431/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^4*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(-57 - 56*\[FormalN] - 12*\[FormalN]^2 + 
        3*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-373 - 622*\[FormalN] - 406*\[FormalN]^2 - 128*\[FormalN]^3 - 
        19*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -47/32, 
    \[FormalY][3] == -13883/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^4*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(105 + 160*\[FormalN] + 96*\[FormalN]^2 + 
        27*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-437 - 782*\[FormalN] - 566*\[FormalN]^2 - 208*\[FormalN]^3 - 
        39*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 49/32, \[FormalY][3] == 14693/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^3*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(-17 - 10*\[FormalN] + \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-319 - 541*\[FormalN] - 
        361*\[FormalN]^2 - 117*\[FormalN]^3 - 18*\[FormalN]^4 - \[FormalN]^5)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^5*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -39/32, \[FormalY][3] == -10265/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^3*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])^2*(37 + 44*\[FormalN] + 19*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (-383 - 701*\[FormalN] - 521*\[FormalN]^2 - 197*\[FormalN]^3 - 
        38*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 41/32, \[FormalY][3] == 10967/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(-9 - 6*\[FormalN] + \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-283 - 481*\[FormalN] - 
        324*\[FormalN]^2 - 107*\[FormalN]^3 - 17*\[FormalN]^4 - \[FormalN]^5)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^5*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -35/32, \[FormalY][3] == -8753/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])^2*(27 + 36*\[FormalN] + 17*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (-347 - 641*\[FormalN] - 484*\[FormalN]^2 - 187*\[FormalN]^3 - 
        37*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 37/32, \[FormalY][3] == 9383/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(-7 - 8*\[FormalN] + 3*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][1 + \[FormalN]] - (7 + 5*\[FormalN] + \[FormalN]^2)*
       (37 + 36*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^5*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -33/32, \[FormalY][3] == -8099/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(41 + 80*\[FormalN] + 60*\[FormalN]^2 + 
        21*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-323 - 597*\[FormalN] - 454*\[FormalN]^2 - 178*\[FormalN]^3 - 
        36*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^5*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/32, \[FormalY][3] == 8681/7776}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (11 + 13*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(47 + 46*\[FormalN] + 16*\[FormalN]^2 + 
        2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-673 - 740*\[FormalN] - 307*\[FormalN]^2 - 57*\[FormalN]^3 - 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -29/32, 
    \[FormalY][3] == -7343/7776, \[FormalY][4] == -231547/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (21 + 27*\[FormalN] + 12*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (1 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][2 + \[FormalN]] + 
      (-1159 - 1550*\[FormalN] - 847*\[FormalN]^2 - 237*\[FormalN]^3 - 
        34*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/32, \[FormalY][3] == 7781/7776, 
    \[FormalY][4] == 247669/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(3 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-537 - 824*\[FormalN] - 515*\[FormalN]^2 - 166*\[FormalN]^3 - 
        28*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-511 - 524*\[FormalN] - 199*\[FormalN]^2 - 33*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/32, \[FormalY][3] == 7001/7776, 
    \[FormalY][4] == 217525/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (35 + 45*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (87 + 64*\[FormalN] + 12*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (25 + 14*\[FormalN] + 2*\[FormalN]^2)*(-1 + 12*\[FormalN] + 
        7*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -25/32, 
    \[FormalY][3] == -6755/7776, \[FormalY][4] == -204955/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + 3*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (-579 - 880*\[FormalN] - 
        547*\[FormalN]^2 - 175*\[FormalN]^3 - 29*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-529 - 572*\[FormalN] - 234*\[FormalN]^2 - 43*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -25/32, 
    \[FormalY][3] == -6911/7776, \[FormalY][4] == -206671/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (18 + 11*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-213 - 278*\[FormalN] - 141*\[FormalN]^2 - 33*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-1015 - 1382*\[FormalN] - 774*\[FormalN]^2 - 223*\[FormalN]^3 - 
        33*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/32, \[FormalY][3] == 7277/7776, 
    \[FormalY][4] == 222001/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (23 + 20*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-543 - 865*\[FormalN] - 558*\[FormalN]^2 - 182*\[FormalN]^3 - 
        30*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] - 
      (7 + 2*\[FormalN])^2*(13 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^5*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -27/32, \[FormalY][3] == -7349/7776, 
    \[FormalY][4] == -224089/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (41 + 44*\[FormalN] + 16*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-129 - 175*\[FormalN] - 
        92*\[FormalN]^2 - 22*\[FormalN]^3 - 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-1123 - 1517*\[FormalN] - 
        837*\[FormalN]^2 - 236*\[FormalN]^3 - 34*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 29/32, \[FormalY][3] == 7763/7776, 
    \[FormalY][4] == 241063/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-753 - 1079*\[FormalN] - 630*\[FormalN]^2 - 190*\[FormalN]^3 - 
        30*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-259 - 221*\[FormalN] - 63*\[FormalN]^2 - 6*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^5*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/32, \[FormalY][3] == 6539/7776, 
    \[FormalY][4] == 180295/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (59 + 62*\[FormalN] + 20*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-879 - 1145*\[FormalN] - 
        560*\[FormalN]^2 - 122*\[FormalN]^3 - 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (227 + 589*\[FormalN] + 
        477*\[FormalN]^2 + 174*\[FormalN]^3 + 30*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -19/32, 
    \[FormalY][3] == -6413/7776, \[FormalY][4] == -167353/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + \[FormalN]*(2 + \[FormalN])^2*
       (3 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-669 - 976*\[FormalN] - 581*\[FormalN]^2 - 179*\[FormalN]^3 - 
        29*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-367 - 356*\[FormalN] - 126*\[FormalN]^2 - 19*\[FormalN]^3 - 
        \[FormalN]^4)*\[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^5*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/32, \[FormalY][3] == 6641/7776, 
    \[FormalY][4] == 193009/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (24 + 15*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-843 - 1130*\[FormalN] - 571*\[FormalN]^2 - 129*\[FormalN]^3 - 
        11*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(17 + 60*\[FormalN] + 42*\[FormalN]^2 + 
        11*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/32, 
    \[FormalY][3] == -6467/7776, \[FormalY][4] == -180367/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (13 + 10*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-789 - 1109*\[FormalN] - 639*\[FormalN]^2 - 191*\[FormalN]^3 - 
        30*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-337 - 364*\[FormalN] - 150*\[FormalN]^2 - 28*\[FormalN]^3 - 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/32, 
    \[FormalY][3] == -6641/7776, \[FormalY][4] == -152839/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (59 + 56*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (59 + 35*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-823 - 1174*\[FormalN] - 690*\[FormalN]^2 - 208*\[FormalN]^3 - 
        32*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/32, \[FormalY][3] == 6899/7776, 
    \[FormalY][4] == 168025/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + 3*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][1 + \[FormalN]] + (-777 - 1120*\[FormalN] - 
        659*\[FormalN]^2 - 199*\[FormalN]^3 - 31*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-445 - 499*\[FormalN] - 213*\[FormalN]^2 - 41*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -19/32, 
    \[FormalY][3] == -6971/7776, \[FormalY][4] == -169681/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (23 + 13*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-471 - 592*\[FormalN] - 283*\[FormalN]^2 - 61*\[FormalN]^3 - 
        5*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-931 - 1309*\[FormalN] - 753*\[FormalN]^2 - 221*\[FormalN]^3 - 
        33*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/32, \[FormalY][3] == 7277/7776, 
    \[FormalY][4] == 186223/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (46 + 27*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(85 + 70*\[FormalN] + 20*\[FormalN]^2 + 
        2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-589 - 667*\[FormalN] - 286*\[FormalN]^2 - 55*\[FormalN]^3 - 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -23/32, 
    \[FormalY][3] == -7835/7776, \[FormalY][4] == -210757/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (82 + 69*\[FormalN] + 20*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (43 + 26*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-1075 - 1477*\[FormalN] - 826*\[FormalN]^2 - 235*\[FormalN]^3 - 
        34*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 25/32, \[FormalY][3] == 8213/7776, 
    \[FormalY][4] == 229819/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-987 - 1340*\[FormalN] - 745*\[FormalN]^2 - 214*\[FormalN]^3 - 
        32*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(11 + 19*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^5*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 9/32, \[FormalY][3] == 6701/7776, 
    \[FormalY][4] == 92155/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(25 + 14*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-933 - 1124*\[FormalN] - 
        511*\[FormalN]^2 - 104*\[FormalN]^3 - 8*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (563 + 965*\[FormalN] + 
        634*\[FormalN]^2 + 203*\[FormalN]^3 + 32*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -7/32, \[FormalY][3] == -6755/7776, 
    \[FormalY][4] == -76549/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-903 - 1240*\[FormalN] - 697*\[FormalN]^2 - 203*\[FormalN]^3 - 
        31*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-67 - 13*\[FormalN] + 21*\[FormalN]^2 + 9*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^5*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 13/32, \[FormalY][3] == 6485/7776, 
    \[FormalY][4] == 124591/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])^3*
       (9 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-921 - 1144*\[FormalN] - 537*\[FormalN]^2 - 113*\[FormalN]^3 - 
        9*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (419 + 797*\[FormalN] + 561*\[FormalN]^2 + 189*\[FormalN]^3 + 
        31*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -11/32, 
    \[FormalY][3] == -6467/7776, \[FormalY][4] == -110353/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-843 - 1163*\[FormalN] - 657*\[FormalN]^2 - 193*\[FormalN]^3 - 
        30*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-175 - 148*\[FormalN] - 42*\[FormalN]^2 - 4*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^5*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/32, \[FormalY][3] == 6479/7776, 
    \[FormalY][4] == 138745/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (67 + 64*\[FormalN] + 20*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (101 + 61*\[FormalN] + 10*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (311 + 662*\[FormalN] + 498*\[FormalN]^2 + 176*\[FormalN]^3 + 
        30*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -13/32, 
    \[FormalY][3] == -6413/7776, \[FormalY][4] == -125095/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (21 + 26*\[FormalN] + 12*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*
       (65 + 37*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-1711 - 2196*\[FormalN] - 1130*\[FormalN]^2 - 292*\[FormalN]^3 - 
        38*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/32, \[FormalY][3] == 13931/7776, 
    \[FormalY][4] == 505465/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (51 + 40*\[FormalN] + 8*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-129 - 457*\[FormalN] - 423*\[FormalN]^2 - 167*\[FormalN]^3 - 
        30*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] - 
      (7 + 2*\[FormalN])^2*(25 + 14*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^5*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -45/32, \[FormalY][3] == -13217/7776, 
    \[FormalY][4] == -475687/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (13 + 9*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(127 + 105*\[FormalN] + 30*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1603 - 2061*\[FormalN] - 1067*\[FormalN]^2 - 279*\[FormalN]^3 - 
        37*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/32, \[FormalY][3] == 13289/7776, 
    \[FormalY][4] == 478639/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (19 + 7*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-285 - 650*\[FormalN] - 509*\[FormalN]^2 - 183*\[FormalN]^3 - 
        31*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-1117 - 1251*\[FormalN] - 527*\[FormalN]^2 - 99*\[FormalN]^3 - 
        7*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -43/32, 
    \[FormalY][3] == -12623/7776, \[FormalY][4] == -450577/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (64 + 57*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(5 + \[FormalN])*
       (7 + 2*\[FormalN])*\[FormalY][2 + \[FormalN]] + 
      (-1459 - 1893*\[FormalN] - 994*\[FormalN]^2 - 265*\[FormalN]^3 - 
        36*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 41/32, \[FormalY][3] == 12209/7776, 
    \[FormalY][4] == 430651/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (64 + 39*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-489 - 886*\[FormalN] - 607*\[FormalN]^2 - 200*\[FormalN]^3 - 
        32*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-973 - 1083*\[FormalN] - 454*\[FormalN]^2 - 85*\[FormalN]^3 - 
        6*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -39/32, 
    \[FormalY][3] == -11615/7776, \[FormalY][4] == -404677/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (-10 + 15*\[FormalN] + 12*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*
       (135 + 80*\[FormalN] + 12*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-2125 - 2715*\[FormalN] - 1374*\[FormalN]^2 - 343*\[FormalN]^3 - 
        42*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -55/32, 
    \[FormalY][3] == -17879/7776, \[FormalY][4] == -694405/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (118 + 111*\[FormalN] + 36*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*
       (249 + 208*\[FormalN] + 60*\[FormalN]^2 + 6*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2611 - 3525*\[FormalN] - 
        1914*\[FormalN]^2 - 523*\[FormalN]^3 - 72*\[FormalN]^4 - 
        4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 57/32, \[FormalY][3] == 18905/7776, 
    \[FormalY][4] == 744571/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (-1 + 5*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(337 + 319*\[FormalN] + 102*\[FormalN]^2 + 
        11*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1981 - 2547*\[FormalN] - 1301*\[FormalN]^2 - 329*\[FormalN]^3 - 
        41*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -51/32, 
    \[FormalY][3] == -15719/7776, \[FormalY][4] == -585937/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (31 + 21*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(655 + 785*\[FormalN] + 360*\[FormalN]^2 + 
        75*\[FormalN]^3 + 6*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-2467 - 3357*\[FormalN] - 1841*\[FormalN]^2 - 509*\[FormalN]^3 - 
        71*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 53/32, \[FormalY][3] == 16673/7776, 
    \[FormalY][4] == 630127/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (3 + 14*\[FormalN] + 10*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*
       (95 + 59*\[FormalN] + 10*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-1873 - 2412*\[FormalN] - 1238*\[FormalN]^2 - 316*\[FormalN]^3 - 
        40*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -49/32, 
    \[FormalY][3] == -14741/7776, \[FormalY][4] == -540295/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*(15 + 10*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(587 + 714*\[FormalN] + 
        335*\[FormalN]^2 + 72*\[FormalN]^3 + 6*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-2359 - 3222*\[FormalN] - 
        1778*\[FormalN]^2 - 496*\[FormalN]^3 - 70*\[FormalN]^4 - 
        4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/32, \[FormalY][3] == 15647/7776, 
    \[FormalY][4] == 580825/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (8 + 7*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(137 + 133*\[FormalN] + 44*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1519 - 1988*\[FormalN] - 1046*\[FormalN]^2 - 277*\[FormalN]^3 - 
        37*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/32, \[FormalY][3] == 10313/7776, 
    \[FormalY][4] == 344497/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (16 + 7*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (-195 - 482*\[FormalN] - 409*\[FormalN]^2 - 159*\[FormalN]^3 - 
        29*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-1033 - 1178*\[FormalN] - 506*\[FormalN]^2 - 97*\[FormalN]^3 - 
        7*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/32, 
    \[FormalY][3] == -9707/7776, \[FormalY][4] == -321487/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (29 + 34*\[FormalN] + 14*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(77 + 68*\[FormalN] + 
        20*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1411 - 1853*\[FormalN] - 983*\[FormalN]^2 - 264*\[FormalN]^3 - 
        36*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 37/32, \[FormalY][3] == 9779/7776, 
    \[FormalY][4] == 324007/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (35 + 30*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-327 - 649*\[FormalN] - 486*\[FormalN]^2 - 174*\[FormalN]^3 - 
        30*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-925 - 1043*\[FormalN] - 443*\[FormalN]^2 - 84*\[FormalN]^3 - 
        6*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -35/32, 
    \[FormalY][3] == -9221/7776, \[FormalY][4] == -302425/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (1 + 12*\[FormalN] + 10*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(259 + 260*\[FormalN] + 
        88*\[FormalN]^2 + 10*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1789 - 2339*\[FormalN] - 1217*\[FormalN]^2 - 314*\[FormalN]^3 - 
        40*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -43/32, 
    \[FormalY][3] == -11885/7776, \[FormalY][4] == -409273/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*(13 + 10*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(541 + 684*\[FormalN] + 
        330*\[FormalN]^2 + 72*\[FormalN]^3 + 6*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-2275 - 3149*\[FormalN] - 
        1757*\[FormalN]^2 - 494*\[FormalN]^3 - 70*\[FormalN]^4 - 
        4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/32, \[FormalY][3] == 12731/7776, 
    \[FormalY][4] == 445255/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^3*(3 + \[FormalN])*
       (1 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(215 + 219*\[FormalN] + 76*\[FormalN]^2 + 
        9*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1681 - 2204*\[FormalN] - 1154*\[FormalN]^2 - 301*\[FormalN]^3 - 
        39*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/32, 
    \[FormalY][3] == -11015/7776, \[FormalY][4] == -371983/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (26 + 19*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(481 + 619*\[FormalN] + 306*\[FormalN]^2 + 
        69*\[FormalN]^3 + 6*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-2167 - 3014*\[FormalN] - 1694*\[FormalN]^2 - 481*\[FormalN]^3 - 
        69*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/32, \[FormalY][3] == 11813/7776, 
    \[FormalY][4] == 404593/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (13 + 19*\[FormalN] + 10*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*
       (31 + 22*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-1375 - 1820*\[FormalN] - 973*\[FormalN]^2 - 263*\[FormalN]^3 - 
        36*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/32, \[FormalY][3] == 8801/7776, 
    \[FormalY][4] == 285061/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (19 + 21*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-255 - 514*\[FormalN] - 401*\[FormalN]^2 - 152*\[FormalN]^3 - 
        28*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-889 - 1010*\[FormalN] - 433*\[FormalN]^2 - 83*\[FormalN]^3 - 
        6*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -33/32, 
    \[FormalY][3] == -8267/7776, \[FormalY][4] == -265867/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(5 + 6*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(163 + 175*\[FormalN] + 
        64*\[FormalN]^2 + 8*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1537 - 2036*\[FormalN] - 1081*\[FormalN]^2 - 287*\[FormalN]^3 - 
        38*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/32, 
    \[FormalY][3] == -9431/7776, \[FormalY][4] == -308299/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (37 + 51*\[FormalN] + 24*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*
       (135 + 136*\[FormalN] + 48*\[FormalN]^2 + 6*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2023 - 2846*\[FormalN] - 
        1621*\[FormalN]^2 - 467*\[FormalN]^3 - 68*\[FormalN]^4 - 
        4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^5*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/32, \[FormalY][3] == 10157/7776, 
    \[FormalY][4] == 336229/248832}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (91 + 73*\[FormalN] + 20*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-1844 - 2281*\[FormalN] - 
        1147*\[FormalN]^2 - 293*\[FormalN]^3 - 38*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-2469 - 2509*\[FormalN] - 1033*\[FormalN]^2 - 216*\[FormalN]^3 - 
        23*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/32, \[FormalY][3] == 7397/7776, 
    \[FormalY][4] == 225085/248832, \[FormalY][5] == 733089617/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(15 + 10*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (11 + 27*\[FormalN] + 14*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2956 - 3479*\[FormalN] - 
        1633*\[FormalN]^2 - 381*\[FormalN]^3 - 44*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-421 + 51*\[FormalN] + 247*\[FormalN]^2 + 104*\[FormalN]^3 + 
        17*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -25/32, 
    \[FormalY][3] == -7079/7776, \[FormalY][4] == -209779/248832, 
    \[FormalY][5] == -694015007/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])^2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(4 + \[FormalN])*(35 + 16*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(13 + 7*\[FormalN] + \[FormalN]^2)*
       (27 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-2981 - 3021*\[FormalN] - 1225*\[FormalN]^2 - 248*\[FormalN]^3 - 
        25*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -29/32, 
    \[FormalY][3] == -7811/7776, \[FormalY][4] == -242707/248832, 
    \[FormalY][5] == -784335167/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(7 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(115 + 91*\[FormalN] + 
        24*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(251 + 291*\[FormalN] + 129*\[FormalN]^2 + 
        26*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-5029 - 5581*\[FormalN] - 2505*\[FormalN]^2 - 568*\[FormalN]^3 - 
        65*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/32, \[FormalY][3] == 8321/7776, 
    \[FormalY][4] == 263293/248832, \[FormalY][5] == 849517457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(11 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*(4 + \[FormalN])*
       (17 + 10*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-3020 - 3415*\[FormalN] - 1557*\[FormalN]^2 - 359*\[FormalN]^3 - 
        42*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (219 + 659*\[FormalN] + 463*\[FormalN]^2 + 138*\[FormalN]^3 + 
        19*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/32, 
    \[FormalY][3] == -6587/7776, \[FormalY][4] == -180643/248832, 
    \[FormalY][5] == -631252367/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^3*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(71 + 61*\[FormalN] + 
        18*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(15 + 7*\[FormalN] + \[FormalN]^2)*
       (39 + 18*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-1829 - 1901*\[FormalN] - 817*\[FormalN]^2 - 182*\[FormalN]^3 - 
        21*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/32, \[FormalY][3] == 6809/7776, 
    \[FormalY][4] == 194605/248832, \[FormalY][5] == 659664257/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (85 + 65*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3028 - 3321*\[FormalN] - 
        1477*\[FormalN]^2 - 337*\[FormalN]^3 - 40*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (731 + 1171*\[FormalN] + 655*\[FormalN]^2 + 170*\[FormalN]^3 + 
        21*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/32, \[FormalY][3] == 6461/7776, 
    \[FormalY][4] == 167053/248832, \[FormalY][5] == 612824417/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(27 + 20*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (235 + 169*\[FormalN] + 36*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(-603 - 331*\[FormalN] - 
        21*\[FormalN]^2 + 14*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (2779 + 3731*\[FormalN] + 
        1935*\[FormalN]^2 + 490*\[FormalN]^3 + 61*\[FormalN]^4 + 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/32, 
    \[FormalY][3] == -6431/7776, \[FormalY][4] == -153187/248832, 
    \[FormalY][5] == -604688207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(10 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (52 + 38*\[FormalN] + 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2596 - 2961*\[FormalN] - 
        1378*\[FormalN]^2 - 328*\[FormalN]^3 - 40*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1969 - 2084*\[FormalN] - 898*\[FormalN]^2 - 197*\[FormalN]^3 - 
        22*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/32, \[FormalY][3] == 7019/7776, 
    \[FormalY][4] == 170389/248832, \[FormalY][5] == 674474117/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(20 + 10*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (17 + 21*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3324 - 3743*\[FormalN] - 
        1696*\[FormalN]^2 - 386*\[FormalN]^3 - 44*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (79 + 476*\[FormalN] + 382*\[FormalN]^2 + 123*\[FormalN]^3 + 
        18*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/32, 
    \[FormalY][3] == -6809/7776, \[FormalY][4] == -154939/248832, 
    \[FormalY][5] == -646514507/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^3*(3 + \[FormalN])*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(65 + 45*\[FormalN] + 
        11*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-2252 - 2595*\[FormalN] - 1228*\[FormalN]^2 - 300*\[FormalN]^3 - 
        38*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-2481 - 2596*\[FormalN] - 1090*\[FormalN]^2 - 229*\[FormalN]^3 - 
        24*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/32, 
    \[FormalY][3] == -7325/7776, \[FormalY][4] == -187579/248832, 
    \[FormalY][5] == -714622667/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(34 + 20*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (100 + 68*\[FormalN] + 15*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(-57 + 74*\[FormalN] + 
        78*\[FormalN]^2 + 22*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-4529 - 5156*\[FormalN] - 
        2370*\[FormalN]^2 - 549*\[FormalN]^3 - 64*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/32, \[FormalY][3] == 7727/7776, 
    \[FormalY][4] == 207157/248832, \[FormalY][5] == 768401957/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(10 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (67 + 45*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2532 - 2929*\[FormalN] - 
        1374*\[FormalN]^2 - 328*\[FormalN]^3 - 40*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-2369 - 2444*\[FormalN] - 1019*\[FormalN]^2 - 215*\[FormalN]^3 - 
        23*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/32, \[FormalY][3] == 7883/7776, 
    \[FormalY][4] == 211681/248832, \[FormalY][5] == 792877217/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(30 + 12*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (2 + 17*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3548 - 4047*\[FormalN] - 
        1838*\[FormalN]^2 - 414*\[FormalN]^3 - 46*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-321 + 116*\[FormalN] + 261*\[FormalN]^2 + 105*\[FormalN]^3 + 
        17*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/32, 
    \[FormalY][3] == -7601/7776, \[FormalY][4] == -194143/248832, 
    \[FormalY][5] == -753986207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(17 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (126 + 87*\[FormalN] + 22*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2900 - 3321*\[FormalN] - 
        1533*\[FormalN]^2 - 357*\[FormalN]^3 - 42*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-2049 - 2140*\[FormalN] - 911*\[FormalN]^2 - 198*\[FormalN]^3 - 
        22*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/32, \[FormalY][3] == 7673/7776, 
    \[FormalY][4] == 194935/248832, \[FormalY][5] == 763049207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(33 + 12*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (26 + 47*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3700 - 4169*\[FormalN] - 
        1871*\[FormalN]^2 - 417*\[FormalN]^3 - 46*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1 + 420*\[FormalN] + 369*\[FormalN]^2 + 122*\[FormalN]^3 + 
        18*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -19/32, 
    \[FormalY][3] == -7439/7776, \[FormalY][4] == -177673/248832, 
    \[FormalY][5] == -729976457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-1 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])^2*
       (45 + 18*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-1964 - 2375*\[FormalN] - 1171*\[FormalN]^2 - 295*\[FormalN]^3 - 
        38*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-3201 - 3260*\[FormalN] - 1319*\[FormalN]^2 - 264*\[FormalN]^3 - 
        26*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -27/32, 
    \[FormalY][3] == -8807/7776, \[FormalY][4] == -256873/248832, 
    \[FormalY][5] == -928228457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(49 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])^2*
       (55 + 22*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(141 + 231*\[FormalN] + 121*\[FormalN]^2 + 
        26*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-5249 - 5820*\[FormalN] - 2599*\[FormalN]^2 - 584*\[FormalN]^3 - 
        66*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 29/32, \[FormalY][3] == 9329/7776, 
    \[FormalY][4] == 281623/248832, \[FormalY][5] == 1007165207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(2 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (79 + 52*\[FormalN] + 12*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2116 - 2497*\[FormalN] - 
        1204*\[FormalN]^2 - 298*\[FormalN]^3 - 38*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-2881 - 2956*\[FormalN] - 1211*\[FormalN]^2 - 247*\[FormalN]^3 - 
        25*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -25/32, 
    \[FormalY][3] == -8261/7776, \[FormalY][4] == -231391/248832, 
    \[FormalY][5] == -845479967/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(42 + 22*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (106 + 70*\[FormalN] + 15*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(49 + 156*\[FormalN] + 
        100*\[FormalN]^2 + 24*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-4929 - 5516*\[FormalN] - 
        2491*\[FormalN]^2 - 567*\[FormalN]^3 - 65*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/32, \[FormalY][3] == 8735/7776, 
    \[FormalY][4] == 253921/248832, \[FormalY][5] == 913495457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^3*\[FormalY][1 + \[FormalN]] - 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(54 + 38*\[FormalN] + 
        10*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-3404 - 3683*\[FormalN] - 1620*\[FormalN]^2 - 364*\[FormalN]^3 - 
        42*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (1119 + 1444*\[FormalN] + 719*\[FormalN]^2 + 175*\[FormalN]^3 + 
        21*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -9/32, \[FormalY][3] == -6749/7776, 
    \[FormalY][4] == -91999/248832, \[FormalY][5] == -627355967/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(29 + 28*\[FormalN] + 
        9*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-3396 - 3777*\[FormalN] - 1700*\[FormalN]^2 - 386*\[FormalN]^3 - 
        44*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-929 - 1116*\[FormalN] - 561*\[FormalN]^2 - 145*\[FormalN]^3 - 
        19*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/32, \[FormalY][3] == 6791/7776, 
    \[FormalY][4] == 107617/248832, \[FormalY][5] == 635107457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])^2*(21 + 12*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(21 + 9*\[FormalN] + \[FormalN]^2)*
       (43 + 18*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (799 + 1140*\[FormalN] + 611*\[FormalN]^2 + 158*\[FormalN]^3 + 
        20*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -11/32, 
    \[FormalY][3] == -6863/7776, \[FormalY][4] == -107977/248832, 
    \[FormalY][5] == -643900457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])^2*(21 + 12*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-3388 - 3787*\[FormalN] - 1707*\[FormalN]^2 - 387*\[FormalN]^3 - 
        44*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1249 - 1420*\[FormalN] - 669*\[FormalN]^2 - 162*\[FormalN]^3 - 
        20*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 13/32, \[FormalY][3] == 6953/7776, 
    \[FormalY][4] == 124087/248832, \[FormalY][5] == 657605207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (174 + 107*\[FormalN] + 24*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3252 - 3433*\[FormalN] - 
        1491*\[FormalN]^2 - 337*\[FormalN]^3 - 40*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (1951 + 2260*\[FormalN] + 1019*\[FormalN]^2 + 224*\[FormalN]^3 + 
        24*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 5/32, \[FormalY][3] == 7025/7776, 
    \[FormalY][4] == 56407/248832, \[FormalY][5] == 660377207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(57 + 26*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (326 + 193*\[FormalN] + 36*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(-437 - 145*\[FormalN] + 
        39*\[FormalN]^2 + 20*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (3999 + 4820*\[FormalN] + 
        2299*\[FormalN]^2 + 544*\[FormalN]^3 + 64*\[FormalN]^4 + 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -3/32, \[FormalY][3] == -7223/7776, 
    \[FormalY][4] == -37417/248832, \[FormalY][5] == -686056457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(74 + 47*\[FormalN] + 
        11*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-3244 - 3443*\[FormalN] - 1498*\[FormalN]^2 - 338*\[FormalN]^3 - 
        40*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (1631 + 1956*\[FormalN] + 911*\[FormalN]^2 + 207*\[FormalN]^3 + 
        23*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/32, \[FormalY][3] == 6803/7776, 
    \[FormalY][4] == 75745/248832, \[FormalY][5] == 631561217/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - 3*(2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^3*\[FormalY][1 + \[FormalN]] - 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(151 + 93*\[FormalN] + 
        18*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(-489 - 202*\[FormalN] + 20*\[FormalN]^2 + 
        18*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (3679 + 4516*\[FormalN] + 2191*\[FormalN]^2 + 527*\[FormalN]^3 + 
        63*\[FormalN]^4 + 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -5/32, \[FormalY][3] == -6953/7776, 
    \[FormalY][4] == -58207/248832, \[FormalY][5] == -648614207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(14 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (40 + 31*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3268 - 3585*\[FormalN] - 
        1596*\[FormalN]^2 - 362*\[FormalN]^3 - 42*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (719 + 1084*\[FormalN] + 598*\[FormalN]^2 + 157*\[FormalN]^3 + 
        20*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -13/32, 
    \[FormalY][3] == -6533/7776, \[FormalY][4] == -124651/248832, 
    \[FormalY][5] == -607007867/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^3*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(35 + 30*\[FormalN] + 
        9*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-2972 - 3343*\[FormalN] - 1530*\[FormalN]^2 - 356*\[FormalN]^3 - 
        42*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1329 - 1476*\[FormalN] - 682*\[FormalN]^2 - 163*\[FormalN]^3 - 
        20*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/32, \[FormalY][3] == 6647/7776, 
    \[FormalY][4] == 139333/248832, \[FormalY][5] == 623800757/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(59 + 40*\[FormalN] + 
        10*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-3180 - 3411*\[FormalN] - 1494*\[FormalN]^2 - 338*\[FormalN]^3 - 
        40*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (1231 + 1596*\[FormalN] + 790*\[FormalN]^2 + 189*\[FormalN]^3 + 
        22*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/32, \[FormalY][3] == 6515/7776, 
    \[FormalY][4] == 109765/248832, \[FormalY][5] == 601188917/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(38 + 22*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (136 + 89*\[FormalN] + 18*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(-545 - 264*\[FormalN] + 
        16*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (3279 + 4156*\[FormalN] + 2070*\[FormalN]^2 + 509*\[FormalN]^3 + 
        62*\[FormalN]^4 + 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -9/32, \[FormalY][3] == -6593/7776, 
    \[FormalY][4] == -94027/248832, \[FormalY][5] == -606975707/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-6 + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(68 + 52*\[FormalN] + 
        13*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-284 - 879*\[FormalN] - 674*\[FormalN]^2 - 222*\[FormalN]^3 - 
        34*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-4281 - 4166*\[FormalN] - 1602*\[FormalN]^2 - 303*\[FormalN]^3 - 
        28*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -45/32, 
    \[FormalY][3] == -13337/7776, \[FormalY][4] == -481003/248832, 
    \[FormalY][5] == -1645142867/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(24 + 16*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])^4*(4 + \[FormalN])*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(771 + 672*\[FormalN] + 
        224*\[FormalN]^2 + 34*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-6329 - 6726*\[FormalN] - 
        2882*\[FormalN]^2 - 623*\[FormalN]^3 - 68*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/32, \[FormalY][3] == 14099/7776, 
    \[FormalY][4] == 514117/248832, \[FormalY][5] == 1768945757/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + \[FormalN]*(2 + \[FormalN])^2*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(69 + 49*\[FormalN] + 
        12*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-964 - 1537*\[FormalN] - 908*\[FormalN]^2 - 258*\[FormalN]^3 - 
        36*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-3769 - 3654*\[FormalN] - 1410*\[FormalN]^2 - 271*\[FormalN]^3 - 
        26*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/32, \[FormalY][3] == 12671/7776, 
    \[FormalY][4] == 452293/248832, \[FormalY][5] == 1541853917/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(30 + 14*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (-36 - 2*\[FormalN] + 6*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3036 - 3823*\[FormalN] - 
        1854*\[FormalN]^2 - 432*\[FormalN]^3 - 48*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1721 - 1094*\[FormalN] - 130*\[FormalN]^2 + 49*\[FormalN]^3 + 
        14*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/32, 
    \[FormalY][3] == -12101/7776, \[FormalY][4] == -427339/248832, 
    \[FormalY][5] == -1456470707/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-4 + 2*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (81 + 56*\[FormalN] + 13*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-1020 - 1567*\[FormalN] - 
        912*\[FormalN]^2 - 258*\[FormalN]^3 - 36*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-3881 - 3806*\[FormalN] - 1481*\[FormalN]^2 - 285*\[FormalN]^3 - 
        27*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/32, 
    \[FormalY][3] == -12257/7776, \[FormalY][4] == -432799/248832, 
    \[FormalY][5] == -1483870967/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(36 + 20*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])^4*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(515 + 480*\[FormalN] + 
        176*\[FormalN]^2 + 30*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-5929 - 6366*\[FormalN] - 
        2761*\[FormalN]^2 - 605*\[FormalN]^3 - 67*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/32, \[FormalY][3] == 12947/7776, 
    \[FormalY][4] == 463393/248832, \[FormalY][5] == 1595392457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-9 + 2*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (178 + 125*\[FormalN] + 28*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-748 - 1351*\[FormalN] - 
        855*\[FormalN]^2 - 253*\[FormalN]^3 - 36*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-4201 - 4110*\[FormalN] - 1589*\[FormalN]^2 - 302*\[FormalN]^3 - 
        28*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -43/32, 
    \[FormalY][3] == -13019/7776, \[FormalY][4] == -467209/248832, 
    \[FormalY][5] == -1613905457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(41 + 22*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (122 + 95*\[FormalN] + 24*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(637 + 571*\[FormalN] + 
        199*\[FormalN]^2 + 32*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-6249 - 6670*\[FormalN] - 
        2869*\[FormalN]^2 - 622*\[FormalN]^3 - 68*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/32, \[FormalY][3] == 13757/7776, 
    \[FormalY][4] == 500599/248832, \[FormalY][5] == 1739120207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^3*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(160 + 103*\[FormalN] + 
        24*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(23 + 9*\[FormalN] + \[FormalN]^2)*
       (23 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-3049 - 2990*\[FormalN] - 1181*\[FormalN]^2 - 236*\[FormalN]^3 - 
        24*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 37/32, \[FormalY][3] == 11237/7776, 
    \[FormalY][4] == 384535/248832, \[FormalY][5] == 1327172207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(41 + 14*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-40 + 23*\[FormalN] + 16*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-3684 - 4325*\[FormalN] - 
        1983*\[FormalN]^2 - 443*\[FormalN]^3 - 48*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1001 - 430*\[FormalN] + 99*\[FormalN]^2 + 84*\[FormalN]^3 + 
        16*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -35/32, 
    \[FormalY][3] == -10787/7776, \[FormalY][4] == -362089/248832, 
    \[FormalY][5] == -1258621457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^3*(3 + \[FormalN])*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(77 + 51*\[FormalN] + 
        12*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-1628 - 2159*\[FormalN] - 1126*\[FormalN]^2 - 292*\[FormalN]^3 - 
        38*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-3369 - 3294*\[FormalN] - 1289*\[FormalN]^2 - 253*\[FormalN]^3 - 
        25*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/32, \[FormalY][3] == 11663/7776, 
    \[FormalY][4] == 406177/248832, \[FormalY][5] == 1391686217/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(36 + 14*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (-7 + 3*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-3412 - 4109*\[FormalN] - 1926*\[FormalN]^2 - 438*\[FormalN]^3 - 
        48*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1321 - 734*\[FormalN] - 9*\[FormalN]^2 + 67*\[FormalN]^3 + 
        15*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/32, 
    \[FormalY][3] == -11165/7776, \[FormalY][4] == -382879/248832, 
    \[FormalY][5] == -1316489207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(22 + 16*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (-16 + 5*\[FormalN] + 6*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (1271 + 1046*\[FormalN] + 318*\[FormalN]^2 + 42*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-7369 - 7694*\[FormalN] - 3219*\[FormalN]^2 - 675*\[FormalN]^3 - 
        71*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/32, \[FormalY][3] == 17927/7776, 
    \[FormalY][4] == 697633/248832, \[FormalY][5] == 2519962217/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-18 - 2*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (71 + 61*\[FormalN] + 15*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (996 + 241*\[FormalN] - 
        322*\[FormalN]^2 - 176*\[FormalN]^3 - 32*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-5321 - 5134*\[FormalN] - 1939*\[FormalN]^2 - 355*\[FormalN]^3 - 
        31*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/32, 
    \[FormalY][3] == -16997/7776, \[FormalY][4] == -653599/248832, 
    \[FormalY][5] == -2341301207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(11 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(32 + 49*\[FormalN] + 
        18*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(1059 + 877*\[FormalN] + 273*\[FormalN]^2 + 
        38*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-7049 - 7390*\[FormalN] - 3111*\[FormalN]^2 - 658*\[FormalN]^3 - 
        70*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 53/32, \[FormalY][3] == 17069/7776, 
    \[FormalY][4] == 657847/248832, \[FormalY][5] == 2362244207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-17 + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(168 + 131*\[FormalN] + 
        30*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (364 - 377*\[FormalN] - 545*\[FormalN]^2 - 211*\[FormalN]^3 - 
        34*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-5001 - 4830*\[FormalN] - 1831*\[FormalN]^2 - 338*\[FormalN]^3 - 
        30*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -51/32, 
    \[FormalY][3] == -16187/7776, \[FormalY][4] == -616393/248832, 
    \[FormalY][5] == -2196061457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(15 + 16*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-130 - 41*\[FormalN] + 6*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (1725 + 1403*\[FormalN] + 411*\[FormalN]^2 + 50*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-8201 - 8510*\[FormalN] - 3519*\[FormalN]^2 - 724*\[FormalN]^3 - 
        74*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -59/32, 
    \[FormalY][3] == -20147/7776, \[FormalY][4] == -813097/248832, 
    \[FormalY][5] == -3025033457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(65 + 36*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (570 + 439*\[FormalN] + 114*\[FormalN]^2 + 10*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (3125 + 2937*\[FormalN] + 1043*\[FormalN]^2 + 166*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-10249 - 11070*\[FormalN] - 4799*\[FormalN]^2 - 1044*\[FormalN]^3 - 
        114*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 61/32, \[FormalY][3] == 21317/7776, 
    \[FormalY][4] == 875863/248832, \[FormalY][5] == 3306200207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(14 + 14*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (-52 - 16*\[FormalN] + 3*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (1567 + 1288*\[FormalN] + 384*\[FormalN]^2 + 48*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-7881 - 8206*\[FormalN] - 3411*\[FormalN]^2 - 707*\[FormalN]^3 - 
        73*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -57/32, 
    \[FormalY][3] == -18953/7776, \[FormalY][4] == -748447/248832, 
    \[FormalY][5] == -2733754967/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(54 + 32*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (253 + 200*\[FormalN] + 54*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (2913 + 2768*\[FormalN] + 998*\[FormalN]^2 + 162*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-9929 - 10766*\[FormalN] - 4691*\[FormalN]^2 - 1027*\[FormalN]^3 - 
        113*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/32, \[FormalY][3] == 20075/7776, 
    \[FormalY][4] == 806689/248832, \[FormalY][5] == 2987620457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(18 + 14*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (-8 + 7*\[FormalN] + 6*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(1105 + 932*\[FormalN] + 
        292*\[FormalN]^2 + 40*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-6969 - 7334*\[FormalN] - 
        3098*\[FormalN]^2 - 657*\[FormalN]^3 - 70*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/32, \[FormalY][3] == 15767/7776, 
    \[FormalY][4] == 588949/248832, \[FormalY][5] == 2057939117/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-12 - 2*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (21 + 11*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (620 - 45*\[FormalN] - 394*\[FormalN]^2 - 182*\[FormalN]^3 - 
        32*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-4921 - 4774*\[FormalN] - 1818*\[FormalN]^2 - 337*\[FormalN]^3 - 
        30*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -49/32, 
    \[FormalY][3] == -14909/7776, \[FormalY][4] == -550459/248832, 
    \[FormalY][5] == -1908569507/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - 3*(2 + \[FormalN])^3*(3 + \[FormalN])*
       (4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(-39 - 12*\[FormalN] + 
        3*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(1383 + 1162*\[FormalN] + 356*\[FormalN]^2 + 
        46*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-7481 - 7846*\[FormalN] - 3290*\[FormalN]^2 - 689*\[FormalN]^3 - 
        72*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/32, 
    \[FormalY][3] == -16721/7776, \[FormalY][4] == -633787/248832, 
    \[FormalY][5] == -2238757667/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(42 + 28*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (216 + 179*\[FormalN] + 51*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (2657 + 2576*\[FormalN] + 950*\[FormalN]^2 + 158*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-9529 - 10406*\[FormalN] - 4570*\[FormalN]^2 - 1009*\[FormalN]^3 - 
        112*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/32, \[FormalY][3] == 17771/7776, 
    \[FormalY][4] == 685621/248832, \[FormalY][5] == 2455706957/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-3 + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(107 + 89*\[FormalN] + 
        24*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-532 - 1049*\[FormalN] - 713*\[FormalN]^2 - 225*\[FormalN]^3 - 
        34*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-3781 - 3741*\[FormalN] - 1467*\[FormalN]^2 - 284*\[FormalN]^3 - 
        27*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/32, 
    \[FormalY][3] == -9827/7776, \[FormalY][4] == -326083/248832, 
    \[FormalY][5] == -1048708367/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(17 + 14*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (53 + 53*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(613 + 565*\[FormalN] + 
        199*\[FormalN]^2 + 32*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (-5829 - 6301*\[FormalN] - 
        2747*\[FormalN]^2 - 604*\[FormalN]^3 - 67*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/32, \[FormalY][3] == 10481/7776, 
    \[FormalY][4] == 352141/248832, \[FormalY][5] == 1138896257/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])^2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(4 + \[FormalN])*(35 + 16*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-1116 - 1627*\[FormalN] - 925*\[FormalN]^2 - 259*\[FormalN]^3 - 
        36*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-3269 - 3229*\[FormalN] - 1275*\[FormalN]^2 - 252*\[FormalN]^3 - 
        25*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/32, \[FormalY][3] == 9269/7776, 
    \[FormalY][4] == 303853/248832, \[FormalY][5] == 975416417/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(19 + 12*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-35 + 5*\[FormalN] + 12*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-2804 - 3497*\[FormalN] - 
        1703*\[FormalN]^2 - 403*\[FormalN]^3 - 46*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-1221 - 669*\[FormalN] + 5*\[FormalN]^2 + 68*\[FormalN]^3 + 
        15*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -33/32, 
    \[FormalY][3] == -8807/7776, \[FormalY][4] == -284803/248832, 
    \[FormalY][5] == -916736207/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(13 + 12*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*(4 + \[FormalN])*
       (-1 + 6*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(917 + 809*\[FormalN] + 265*\[FormalN]^2 + 
        38*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-6469 - 6909*\[FormalN] - 2963*\[FormalN]^2 - 638*\[FormalN]^3 - 
        69*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/32, \[FormalY][3] == 11933/7776, 
    \[FormalY][4] == 411997/248832, \[FormalY][5] == 1354233617/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-7 - 2*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (103 + 93*\[FormalN] + 26*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (252 - 309*\[FormalN] - 
        457*\[FormalN]^2 - 187*\[FormalN]^3 - 32*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-4421 - 4349*\[FormalN] - 1683*\[FormalN]^2 - 318*\[FormalN]^3 - 
        29*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/32, 
    \[FormalY][3] == -11183/7776, \[FormalY][4] == -381139/248832, 
    \[FormalY][5] == -1242583007/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(9 + 10*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-53 - 17*\[FormalN] + 6*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (1171 + 1025*\[FormalN] + 327*\[FormalN]^2 + 44*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-6981 - 7421*\[FormalN] - 3155*\[FormalN]^2 - 670*\[FormalN]^3 - 
        71*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -45/32, 
    \[FormalY][3] == -12779/7776, \[FormalY][4] == -448627/248832, 
    \[FormalY][5] == -1492743167/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(29 + 24*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (347 + 313*\[FormalN] + 96*\[FormalN]^2 + 10*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (2349 + 2359*\[FormalN] + 899*\[FormalN]^2 + 154*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-9029 - 9981*\[FormalN] - 4435*\[FormalN]^2 - 990*\[FormalN]^3 - 
        111*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^5*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/32, \[FormalY][3] == 13721/7776, 
    \[FormalY][4] == 491677/248832, \[FormalY][5] == 1662469457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(53 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (65 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-10255 - 9901*\[FormalN] - 3855*\[FormalN]^2 - 757*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-2821 - 2024*\[FormalN] - 547*\[FormalN]^2 - 66*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/32, 
    \[FormalY][3] == -7721/7776, \[FormalY][4] == -195859/248832, 
    \[FormalY][5] == -769790867/777600000, \[FormalY][6] == 
     -218534419/259200000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(9 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(5 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])^2*
       (41 + 17*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(1129 + 796*\[FormalN] + 209*\[FormalN]^2 + 
        24*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-9071 - 8274*\[FormalN] - 3047*\[FormalN]^2 - 566*\[FormalN]^3 - 
        53*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/32, \[FormalY][3] == 8051/7776, 
    \[FormalY][4] == 215293/248832, \[FormalY][5] == 817093757/777600000, 
    \[FormalY][6] == 722147447/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + 3*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(19 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (32 + 11*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-10665 - 10163*\[FormalN] - 3911*\[FormalN]^2 - 761*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-1571 - 1024*\[FormalN] - 247*\[FormalN]^2 - 26*\[FormalN]^3 - 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^5*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/32, \[FormalY][3] == 7487/7776, 
    \[FormalY][4] == 177949/248832, \[FormalY][5] == 736053917/777600000, 
    \[FormalY][6] == 597094807/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(13 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(-39 - 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (158 + 116*\[FormalN] + 27*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*
       (2031 + 1356*\[FormalN] + 325*\[FormalN]^2 + 32*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (4679 + 5226*\[FormalN] + 2253*\[FormalN]^2 + 474*\[FormalN]^3 + 
        49*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/32, 
    \[FormalY][3] == -7349/7776, \[FormalY][4] == -160915/248832, 
    \[FormalY][5] == -715218707/777600000, \[FormalY][6] == 
     -543323897/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(23 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(24 + 9*\[FormalN] + \[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(749 + 550*\[FormalN] + 
        155*\[FormalN]^2 + 20*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] - (11 + 2*\[FormalN])*
       (31 + 11*\[FormalN] + \[FormalN]^2)^2*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/32, \[FormalY][3] == 8855/7776, 
    \[FormalY][4] == 258445/248832, \[FormalY][5] == 936671117/777600000, 
    \[FormalY][6] == 292954669/259200000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 5*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(47 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (102 + 44*\[FormalN] + 5*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-9635 - 9507*\[FormalN] - 3771*\[FormalN]^2 - 751*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-4321 - 3174*\[FormalN] - 877*\[FormalN]^2 - 108*\[FormalN]^3 - 
        5*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -25/32, 
    \[FormalY][3] == -8429/7776, \[FormalY][4] == -236515/248832, 
    \[FormalY][5] == -873665507/777600000, \[FormalY][6] == 
     -798714697/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(5 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(39 + 12*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (223 + 131*\[FormalN] + 27*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(411 + 322*\[FormalN] + 
        103*\[FormalN]^2 + 16*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-11821 - 10424*\[FormalN] - 
        3677*\[FormalN]^2 - 648*\[FormalN]^3 - 57*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -29/32, 
    \[FormalY][3] == -9377/7776, \[FormalY][4] == -283843/248832, 
    \[FormalY][5] == -1018345667/777600000, \[FormalY][6] == 
     -978902057/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(17 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(129 + 52*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (179 + 80*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(1791 + 1668*\[FormalN] + 577*\[FormalN]^2 + 
        88*\[FormalN]^3 + 5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-18071 - 16674*\[FormalN] - 6177*\[FormalN]^2 - 1148*\[FormalN]^3 - 
        107*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/32, \[FormalY][3] == 9995/7776, 
    \[FormalY][4] == 313357/248832, \[FormalY][5] == 1121426957/777600000, 
    \[FormalY][6] == 1103912647/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + 3*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(19 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (14 + 7*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-10865 - 10243*\[FormalN] - 3919*\[FormalN]^2 - 761*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (229 + 296*\[FormalN] + 115*\[FormalN]^2 + 18*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^5*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/32, \[FormalY][3] == 6911/7776, 
    \[FormalY][4] == 107821/248832, \[FormalY][5] == 649967117/777600000, 
    \[FormalY][6] == 371856407/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(11 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(-15 + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      2*(4 + \[FormalN])*(5 + \[FormalN])*(196 + 124*\[FormalN] + 
        27*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(1751 + 1140*\[FormalN] + 273*\[FormalN]^2 + 
        28*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (11 + 2*\[FormalN])*(19 + 9*\[FormalN] + \[FormalN]^2)*
       (31 + 11*\[FormalN] + \[FormalN]^2)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -9/32, \[FormalY][3] == -6917/7776, 
    \[FormalY][4] == -91075/248832, \[FormalY][5] == -648737507/777600000, 
    \[FormalY][6] == -106663699/259200000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + 3*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(19 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (21 + 9*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-10775 - 10205*\[FormalN] - 3915*\[FormalN]^2 - 761*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-1021 - 704*\[FormalN] - 185*\[FormalN]^2 - 22*\[FormalN]^3 - 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^5*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -13/32, \[FormalY][3] == -7001/7776, 
    \[FormalY][4] == -124579/248832, \[FormalY][5] == -663817667/777600000, 
    \[FormalY][6] == -424050457/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(11 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(-15 + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      2*(4 + \[FormalN])*(5 + \[FormalN])*(189 + 122*\[FormalN] + 
        27*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(1553 + 1060*\[FormalN] + 265*\[FormalN]^2 + 
        28*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-7271 - 6954*\[FormalN] - 2685*\[FormalN]^2 - 522*\[FormalN]^3 - 
        51*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/32, \[FormalY][3] == 7187/7776, 
    \[FormalY][4] == 141997/248832, \[FormalY][5] == 690434957/777600000, 
    \[FormalY][6] == 159928349/259200000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(9 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(7 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (227 + 131*\[FormalN] + 27*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(1491 + 938*\[FormalN] + 
        223*\[FormalN]^2 + 24*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (7979 + 7696*\[FormalN] + 
        2945*\[FormalN]^2 + 560*\[FormalN]^3 + 53*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -5/32, \[FormalY][3] == -7073/7776, 
    \[FormalY][4] == -55603/248832, \[FormalY][5] == -667334867/777600000, 
    \[FormalY][6] == -206303657/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(55 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (55 + 24*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-10845 - 10189*\[FormalN] - 3899*\[FormalN]^2 - 759*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (19 + 9*\[FormalN] + \[FormalN]^2)*(91 + 33*\[FormalN] + 
        3*\[FormalN]^2)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/32, \[FormalY][3] == 6971/7776, 
    \[FormalY][4] == 73309/248832, \[FormalY][5] == 655021757/777600000, 
    \[FormalY][6] == 262899847/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(27 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(28 + 9*\[FormalN] + \[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(1253 + 750*\[FormalN] + 
        175*\[FormalN]^2 + 20*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (11 + 2*\[FormalN])*
       (839 + 638*\[FormalN] + 179*\[FormalN]^2 + 22*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^5*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 3/32, \[FormalY][3] == 7271/7776, 
    \[FormalY][4] == 35965/248832, \[FormalY][5] == 694941917/777600000, 
    \[FormalY][6] == 46493069/259200000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(19 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - 5*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(33 + 12*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 10*(4 + \[FormalN])*(5 + \[FormalN])*
       (66 + 28*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(449 + 940*\[FormalN] + 445*\[FormalN]^2 + 
        80*\[FormalN]^3 + 5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (15479 + 14946*\[FormalN] + 5745*\[FormalN]^2 + 1100*\[FormalN]^3 + 
        105*\[FormalN]^4 + 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -1/32, \[FormalY][3] == -7565/7776, 
    \[FormalY][4] == -13747/248832, \[FormalY][5] == -739770707/777600000, 
    \[FormalY][6] == -58120297/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(5 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(37 + 12*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (50 + 19*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(69 + 184*\[FormalN] + 89*\[FormalN]^2 + 
        16*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-12731 - 10936*\[FormalN] - 3773*\[FormalN]^2 - 654*\[FormalN]^3 - 
        57*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/32, \[FormalY][3] == 13067/7776, 
    \[FormalY][4] == 469357/248832, \[FormalY][5] == 1624472117/777600000, 
    \[FormalY][6] == 1738659727/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 7*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(37 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (142 + 63*\[FormalN] + 7*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      3*(5 + \[FormalN])*(549 + 470*\[FormalN] + 147*\[FormalN]^2 + 
        20*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-6481 - 4686*\[FormalN] - 1273*\[FormalN]^2 - 154*\[FormalN]^3 - 
        7*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/32, 
    \[FormalY][3] == -12425/7776, \[FormalY][4] == -439939/248832, 
    \[FormalY][5] == -1519112507/777600000, \[FormalY][6] == 
     -1614058817/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(3 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(49 + 16*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (191 + 124*\[FormalN] + 27*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(-349 - 80*\[FormalN] + 
        33*\[FormalN]^2 + 12*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] - (11 + 2*\[FormalN])*
       (31 + 11*\[FormalN] + \[FormalN]^2)*(41 + 13*\[FormalN] + 
        \[FormalN]^2)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^5*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -45/32, \[FormalY][3] == -13805/7776, 
    \[FormalY][4] == -503395/248832, \[FormalY][5] == -1753072667/777600000, 
    \[FormalY][6] == -7786139/3200000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(15 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*(19 + 5*\[FormalN])*\[FormalY][2 + \[FormalN]] + 
      2*(4 + \[FormalN])*(5 + \[FormalN])*(43 + 23*\[FormalN] + 
        3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(2951 + 2330*\[FormalN] + 703*\[FormalN]^2 + 
        96*\[FormalN]^3 + 5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-20231 - 18186*\[FormalN] - 6573*\[FormalN]^2 - 1194*\[FormalN]^3 - 
        109*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/32, \[FormalY][3] == 14639/7776, 
    \[FormalY][4] == 542701/248832, \[FormalY][5] == 1908299957/777600000, 
    \[FormalY][6] == 2080194767/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 5*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(47 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (111 + 46*\[FormalN] + 5*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-9335 - 9387*\[FormalN] - 3759*\[FormalN]^2 - 751*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-4981 - 3536*\[FormalN] - 943*\[FormalN]^2 - 112*\[FormalN]^3 - 
        5*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/32, 
    \[FormalY][3] == -11285/7776, \[FormalY][4] == -386035/248832, 
    \[FormalY][5] == -1335389867/777600000, \[FormalY][6] == 
     -1393196977/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(23 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(23 + 9*\[FormalN] + \[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(545 + 470*\[FormalN] + 
        147*\[FormalN]^2 + 20*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-11231 - 9786*\[FormalN] - 
        3443*\[FormalN]^2 - 612*\[FormalN]^3 - 55*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/32, \[FormalY][3] == 11831/7776, 
    \[FormalY][4] == 411805/248832, \[FormalY][5] == 1421446757/777600000, 
    \[FormalY][6] == 498799189/259200000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(55 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (82 + 30*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-10145 - 9909*\[FormalN] - 3871*\[FormalN]^2 - 759*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-3731 - 2536*\[FormalN] - 643*\[FormalN]^2 - 72*\[FormalN]^3 - 
        3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/32, \[FormalY][3] == 10835/7776, 
    \[FormalY][4] == 362941/248832, \[FormalY][5] == 1265526917/777600000, 
    \[FormalY][6] == 1304970527/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(15 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (-13 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + \[FormalN])^2*\[FormalY][2 + \[FormalN]] - 
      2*(4 + \[FormalN])*(5 + \[FormalN])*(7 + \[FormalN])*
       (16 + 13*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(2327 + 1586*\[FormalN] + 379*\[FormalN]^2 + 
        36*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (11 + 2*\[FormalN])*(229 + 296*\[FormalN] + 115*\[FormalN]^2 + 
        18*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -33/32, 
    \[FormalY][3] == -10481/7776, \[FormalY][4] == -341875/248832, 
    \[FormalY][5] == -1210545707/777600000, \[FormalY][6] == 
     -136451113/86400000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(1 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(57 + 20*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (157 + 116*\[FormalN] + 27*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*
       (-1029 - 456*\[FormalN] - 35*\[FormalN]^2 + 8*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-15781 - 13256*\[FormalN] - 4435*\[FormalN]^2 - 738*\[FormalN]^3 - 
        61*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/32, 
    \[FormalY][3] == -17117/7776, \[FormalY][4] == -661075/248832, 
    \[FormalY][5] == -2378885867/777600000, \[FormalY][6] == 
     -2656996577/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(13 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*(21 + 5*\[FormalN])*\[FormalY][2 + \[FormalN]] - 
      2*(4 + \[FormalN])*(5 + \[FormalN])*(79 + 31*\[FormalN] + 
        3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(3951 + 2930*\[FormalN] + 823*\[FormalN]^2 + 
        104*\[FormalN]^3 + 5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-22031 - 19506*\[FormalN] - 6935*\[FormalN]^2 - 1238*\[FormalN]^3 - 
        111*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/32, \[FormalY][3] == 18095/7776, 
    \[FormalY][4] == 709309/248832, \[FormalY][5] == 2580718757/777600000, 
    \[FormalY][6] == 2909465167/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(3 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(49 + 16*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (180 + 122*\[FormalN] + 27*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(-547 - 160*\[FormalN] + 
        25*\[FormalN]^2 + 12*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-14531 - 12256*\[FormalN] - 
        4135*\[FormalN]^2 - 698*\[FormalN]^3 - 59*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/32, \[FormalY][3] == 16235/7776, 
    \[FormalY][4] == 618973/248832, \[FormalY][5] == 2208798917/777600000, 
    \[FormalY][6] == 272062903/86400000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 9*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(25 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 6*(4 + \[FormalN])*(5 + \[FormalN])*
       (58 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-6755 - 7801*\[FormalN] - 3435*\[FormalN]^2 - 729*\[FormalN]^3 - 
        75*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] - 
      (91 + 33*\[FormalN] + 3*\[FormalN]^2)^2*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -49/32, 
    \[FormalY][3] == -15449/7776, \[FormalY][4] == -582355/248832, 
    \[FormalY][5] == -2066553707/777600000, \[FormalY][6] == 
     -2277203617/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(11 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(33 + 28*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 2*(4 + \[FormalN])*(5 + \[FormalN])*
       (188 + 82*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(4811 + 3472*\[FormalN] + 937*\[FormalN]^2 + 
        112*\[FormalN]^3 + 5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-23531 - 20656*\[FormalN] - 7265*\[FormalN]^2 - 1280*\[FormalN]^3 - 
        113*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/32, \[FormalY][3] == 20195/7776, 
    \[FormalY][4] == 816973/248832, \[FormalY][5] == 3046616117/777600000, 
    \[FormalY][6] == 3507647327/777600000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(-1 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*(21 + \[FormalN])*\[FormalY][2 + \[FormalN]] + 
      2*(2 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (61 + 23*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-1633 - 806*\[FormalN] - 101*\[FormalN]^2 + 
        4*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-17281 - 14406*\[FormalN] - 4765*\[FormalN]^2 - 780*\[FormalN]^3 - 
        63*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -57/32, 
    \[FormalY][3] == -19121/7776, \[FormalY][4] == -761635/248832, 
    \[FormalY][5] == -2806040507/777600000, \[FormalY][6] == 
     -1066054139/259200000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(9 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - 5*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(1 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 10*(4 + \[FormalN])*(5 + \[FormalN])*
       (57 + 26*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(5549 + 3960*\[FormalN] + 1045*\[FormalN]^2 + 
        120*\[FormalN]^3 + 5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-24781 - 21656*\[FormalN] - 7565*\[FormalN]^2 - 1320*\[FormalN]^3 - 
        115*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -61/32, 
    \[FormalY][3] == -21365/7776, \[FormalY][4] == -880387/248832, 
    \[FormalY][5] == -3333760667/777600000, \[FormalY][6] == 
     -3889223377/777600000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + 5*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(49 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - 10*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(21 + 9*\[FormalN] + \[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (9751 + 7650*\[FormalN] + 2265*\[FormalN]^2 + 300*\[FormalN]^3 + 
        15*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-31031 - 27906*\[FormalN] - 10065*\[FormalN]^2 - 1820*\[FormalN]^3 - 
        165*\[FormalN]^4 - 6*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^5*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 63/32, \[FormalY][3] == 22631/7776, 
    \[FormalY][4] == 952525/248832, \[FormalY][5] == 3673451957/777600000, 
    \[FormalY][6] == 483900263/86400000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^6*\[FormalY][\[FormalN]]) + 
      (-63 - 186*\[FormalN] - 225*\[FormalN]^2 - 140*\[FormalN]^3 - 
        45*\[FormalN]^4 - 6*\[FormalN]^5)*\[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])^6*\[FormalY][2 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -63/64}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^6*\[FormalY][\[FormalN]] + 
      (-65 - 198*\[FormalN] - 255*\[FormalN]^2 - 180*\[FormalN]^3 - 
        75*\[FormalN]^4 - 18*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][1 + \[FormalN]] + (2 + \[FormalN])^6*
       \[FormalY][2 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 65/64}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^5*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(17 + 37*\[FormalN] + 34*\[FormalN]^2 + 
        18*\[FormalN]^3 + 6*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][1 + \[FormalN]] + (-697 - 1378*\[FormalN] - 
        1135*\[FormalN]^2 - 500*\[FormalN]^3 - 125*\[FormalN]^4 - 
        17*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 63/64, \[FormalY][3] == 46087/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^5*(2 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(79 + 187*\[FormalN] + 174*\[FormalN]^2 + 
        78*\[FormalN]^3 + 16*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][1 + \[FormalN]] + (-569 - 994*\[FormalN] - 
        655*\[FormalN]^2 - 180*\[FormalN]^3 - 5*\[FormalN]^4 + 
        7*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -61/64, 
    \[FormalY][3] == -44821/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(21 + 32*\[FormalN] + 19*\[FormalN]^2 + 
        6*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-649 - 1266*\[FormalN] - 1031*\[FormalN]^2 - 452*\[FormalN]^3 - 
        114*\[FormalN]^4 - 16*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 61/64, \[FormalY][3] == 44965/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])^2*(51 + 88*\[FormalN] + 55*\[FormalN]^2 + 
        14*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-521 - 882*\[FormalN] - 551*\[FormalN]^2 - 132*\[FormalN]^3 + 
        6*\[FormalN]^4 + 8*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -59/64, \[FormalY][3] == -43795/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^3*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^4*(10 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-577 - 1110*\[FormalN] - 
        897*\[FormalN]^2 - 395*\[FormalN]^3 - 102*\[FormalN]^4 - 
        15*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 57/64, \[FormalY][3] == 43129/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^3*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])^3*(34 + 36*\[FormalN] + 12*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (-449 - 726*\[FormalN] - 417*\[FormalN]^2 - 75*\[FormalN]^3 + 
        18*\[FormalN]^4 + 9*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -55/64, \[FormalY][3] == -42103/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^4*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(69 + 88*\[FormalN] + 43*\[FormalN]^2 + 
        10*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-469 - 894*\[FormalN] - 726*\[FormalN]^2 - 328*\[FormalN]^3 - 
        89*\[FormalN]^4 - 14*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 49/64, \[FormalY][3] == 40645/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^4*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])^2*(93 + 128*\[FormalN] + 65*\[FormalN]^2 + 
        14*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-341 - 510*\[FormalN] - 246*\[FormalN]^2 - 8*\[FormalN]^3 + 
        31*\[FormalN]^4 + 10*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -47/64, \[FormalY][3] == -39835/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^5*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(227 + 373*\[FormalN] + 246*\[FormalN]^2 + 
        82*\[FormalN]^3 + 14*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][1 + \[FormalN]] + (-307 - 597*\[FormalN] - 
        510*\[FormalN]^2 - 250*\[FormalN]^3 - 75*\[FormalN]^4 - 
        13*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 33/64, \[FormalY][3] == 39187/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^5*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(7 + 5*\[FormalN] + \[FormalN]^2)*
       (37 + 36*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-179 - 213*\[FormalN] - 
        30*\[FormalN]^2 + 70*\[FormalN]^3 + 45*\[FormalN]^4 + 
        11*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -31/64, 
    \[FormalY][3] == -38701/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^5*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(-195 - 277*\[FormalN] - 134*\[FormalN]^2 - 
        18*\[FormalN]^3 + 4*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][1 + \[FormalN]] + (-1151 - 2319*\[FormalN] - 
        1920*\[FormalN]^2 - 830*\[FormalN]^3 - 195*\[FormalN]^4 - 
        23*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -95/64, 
    \[FormalY][3] == -84385/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^5*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(291 + 533*\[FormalN] + 406*\[FormalN]^2 + 
        162*\[FormalN]^3 + 34*\[FormalN]^4 + 3*\[FormalN]^5)*
       \[FormalY][1 + \[FormalN]] + (-1279 - 2703*\[FormalN] - 
        2400*\[FormalN]^2 - 1150*\[FormalN]^3 - 315*\[FormalN]^4 - 
        47*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 97/64, \[FormalY][3] == 86815/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^4*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(-61 - 64*\[FormalN] - 17*\[FormalN]^2 + 
        2*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-989 - 2022*\[FormalN] - 1704*\[FormalN]^2 - 752*\[FormalN]^3 - 
        181*\[FormalN]^4 - 22*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -79/64, \[FormalY][3] == -62515/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^4*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])^2*(101 + 152*\[FormalN] + 91*\[FormalN]^2 + 
        26*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-1117 - 2406*\[FormalN] - 2184*\[FormalN]^2 - 1072*\[FormalN]^3 - 
        301*\[FormalN]^4 - 46*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 81/64, \[FormalY][3] == 64621/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^3*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^3*(-18 - 12*\[FormalN] + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-881 - 1806*\[FormalN] - 
        1533*\[FormalN]^2 - 685*\[FormalN]^3 - 168*\[FormalN]^4 - 
        21*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -71/64, 
    \[FormalY][3] == -53335/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^3*\[FormalY][\[FormalN]]) + 
      3*(2 + \[FormalN])^4*(6 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-1009 - 2190*\[FormalN] - 
        2013*\[FormalN]^2 - 1005*\[FormalN]^3 - 288*\[FormalN]^4 - 
        45*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 73/64, \[FormalY][3] == 55225/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])^2*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(-19 - 24*\[FormalN] - 7*\[FormalN]^2 + 
        2*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-809 - 1650*\[FormalN] - 1399*\[FormalN]^2 - 628*\[FormalN]^3 - 
        156*\[FormalN]^4 - 20*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -67/64, \[FormalY][3] == -49339/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])^2*(53 + 96*\[FormalN] + 67*\[FormalN]^2 + 
        22*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-937 - 2034*\[FormalN] - 1879*\[FormalN]^2 - 948*\[FormalN]^3 - 
        276*\[FormalN]^4 - 44*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (3 + \[FormalN])^6*
       \[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 69/64, \[FormalY][3] == 51085/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^5*(2 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + 3*\[FormalN] + \[FormalN]^2)*
       (-5 - 4*\[FormalN] + \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-761 - 1538*\[FormalN] - 
        1295*\[FormalN]^2 - 580*\[FormalN]^3 - 145*\[FormalN]^4 - 
        19*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -65/64, 
    \[FormalY][3] == -47545/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^5*(2 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(81 + 197*\[FormalN] + 194*\[FormalN]^2 + 
        98*\[FormalN]^3 + 26*\[FormalN]^4 + 3*\[FormalN]^5)*
       \[FormalY][1 + \[FormalN]] + (-889 - 1922*\[FormalN] - 
        1775*\[FormalN]^2 - 900*\[FormalN]^3 - 265*\[FormalN]^4 - 
        43*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])^6*\[FormalY][3 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 67/64, \[FormalY][3] == 49195/46656}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (23 + 40*\[FormalN] + 24*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (133 + 173*\[FormalN] + 88*\[FormalN]^2 + 21*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-3043 - 4173*\[FormalN] - 2301*\[FormalN]^2 - 638*\[FormalN]^3 - 
        89*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -61/64, 
    \[FormalY][3] == -45061/46656, \[FormalY][4] == -2873617/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (41 + 72*\[FormalN] + 48*\[FormalN]^2 + 15*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(55 + 94*\[FormalN] + 55*\[FormalN]^2 + 
        13*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-4501 - 7089*\[FormalN] - 4731*\[FormalN]^2 - 1718*\[FormalN]^3 - 
        359*\[FormalN]^4 - 41*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 63/64, \[FormalY][3] == 46423/46656, 
    \[FormalY][4] == 2967103/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(7 + 9*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-1587 - 2941*\[FormalN] - 
        2295*\[FormalN]^2 - 974*\[FormalN]^3 - 240*\[FormalN]^4 - 
        33*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (-2557 - 3363*\[FormalN] - 1761*\[FormalN]^2 - 458*\[FormalN]^3 - 
        59*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/64, \[FormalY][3] == 43891/46656, 
    \[FormalY][4] == 2789503/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (71 + 128*\[FormalN] + 84*\[FormalN]^2 + 23*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(285 + 315*\[FormalN] + 118*\[FormalN]^2 + 
        15*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(-157 - 19*\[FormalN] + 101*\[FormalN]^2 + 
        60*\[FormalN]^3 + 13*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -57/64, \[FormalY][3] == -42913/46656, 
    \[FormalY][4] == -2712817/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (13 + 14*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-1653 - 3047*\[FormalN] - 2380*\[FormalN]^2 - 1014*\[FormalN]^3 - 
        250*\[FormalN]^4 - 34*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-2611 - 3525*\[FormalN] - 
        1914*\[FormalN]^2 - 523*\[FormalN]^3 - 72*\[FormalN]^4 - 
        4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -57/64, 
    \[FormalY][3] == -43225/46656, \[FormalY][4] == -2722957/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (35 + 38*\[FormalN] + 14*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-435 - 667*\[FormalN] - 
        426*\[FormalN]^2 - 144*\[FormalN]^3 - 26*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-4069 - 6441*\[FormalN] - 4344*\[FormalN]^2 - 1603*\[FormalN]^3 - 
        342*\[FormalN]^4 - 40*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/64, \[FormalY][3] == 44443/46656, 
    \[FormalY][4] == 2811763/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (49 + 70*\[FormalN] + 33*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-1473 - 2846*\[FormalN] - 
        2324*\[FormalN]^2 - 1026*\[FormalN]^3 - 258*\[FormalN]^4 - 
        35*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (-2935 - 4038*\[FormalN] - 2238*\[FormalN]^2 - 625*\[FormalN]^3 - 
        88*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -59/64, 
    \[FormalY][3] == -44587/46656, \[FormalY][4] == -2820331/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (79 + 122*\[FormalN] + 71*\[FormalN]^2 + 19*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(53 + 63*\[FormalN] + 33*\[FormalN]^2 + 
        9*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-4393 - 6954*\[FormalN] - 4668*\[FormalN]^2 - 1705*\[FormalN]^3 - 
        358*\[FormalN]^4 - 41*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 61/64, \[FormalY][3] == 45901/46656, 
    \[FormalY][4] == 2915605/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (-7 - 2*\[FormalN] + 3*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-2271 - 3970*\[FormalN] - 
        2916*\[FormalN]^2 - 1164*\[FormalN]^3 - 270*\[FormalN]^4 - 
        35*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (-1801 - 2202*\[FormalN] - 1050*\[FormalN]^2 - 241*\[FormalN]^3 - 
        26*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 53/64, \[FormalY][3] == 41509/46656, 
    \[FormalY][4] == 2569717/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (121 + 190*\[FormalN] + 107*\[FormalN]^2 + 25*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-3009 - 5038*\[FormalN] - 3382*\[FormalN]^2 - 1138*\[FormalN]^3 - 
        192*\[FormalN]^4 - 13*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(-49 + 116*\[FormalN] + 164*\[FormalN]^2 + 
        73*\[FormalN]^3 + 14*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -51/64, \[FormalY][3] == -40771/46656, 
    \[FormalY][4] == -2495755/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (1 + 4*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-1995 - 3545*\[FormalN] - 2652*\[FormalN]^2 - 1080*\[FormalN]^3 - 
        256*\[FormalN]^4 - 34*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-2125 - 2715*\[FormalN] - 
        1374*\[FormalN]^2 - 343*\[FormalN]^3 - 42*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 42199/46656, 
    \[FormalY][4] == 2642227/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (49 + 56*\[FormalN] + 20*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-2829 - 4837*\[FormalN] - 
        3326*\[FormalN]^2 - 1150*\[FormalN]^3 - 200*\[FormalN]^4 - 
        14*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-667 + 201*\[FormalN] + 1056*\[FormalN]^2 + 737*\[FormalN]^3 + 
        228*\[FormalN]^4 + 34*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -53/64, \[FormalY][3] == -41365/46656, 
    \[FormalY][4] == -2567629/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (15 + 13*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-2265 - 3923*\[FormalN] - 2877*\[FormalN]^2 - 1153*\[FormalN]^3 - 
        269*\[FormalN]^4 - 35*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-2035 - 2709*\[FormalN] - 
        1454*\[FormalN]^2 - 394*\[FormalN]^3 - 54*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -49/64, 
    \[FormalY][3] == -40741/46656, \[FormalY][4] == -2428405/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (57 + 53*\[FormalN] + 17*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-1263 - 1975*\[FormalN] - 
        1265*\[FormalN]^2 - 417*\[FormalN]^3 - 71*\[FormalN]^4 - 
        5*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-3493 - 5625*\[FormalN] - 3884*\[FormalN]^2 - 1474*\[FormalN]^3 - 
        324*\[FormalN]^4 - 39*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/64, \[FormalY][3] == 41743/46656, 
    \[FormalY][4] == 2513323/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + 2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(237 + 264*\[FormalN] + 116*\[FormalN]^2 + 
        24*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-2359 - 3222*\[FormalN] - 1778*\[FormalN]^2 - 496*\[FormalN]^3 - 
        70*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -51/64, 
    \[FormalY][3] == -41887/46656, \[FormalY][4] == -2520595/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       (11 + 6*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(115 + 104*\[FormalN] + 34*\[FormalN]^2 + 
        4*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-3817 - 6138*\[FormalN] - 4208*\[FormalN]^2 - 1576*\[FormalN]^3 - 
        340*\[FormalN]^4 - 40*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 53/64, \[FormalY][3] == 42985/46656, 
    \[FormalY][4] == 2611117/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (101 + 115*\[FormalN] + 42*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-1965 - 3658*\[FormalN] - 
        2864*\[FormalN]^2 - 1206*\[FormalN]^3 - 288*\[FormalN]^4 - 
        37*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (-2791 - 3870*\[FormalN] - 2165*\[FormalN]^2 - 611*\[FormalN]^3 - 
        87*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -55/64, 
    \[FormalY][3] == -44587/46656, \[FormalY][4] == -2733679/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (155 + 205*\[FormalN] + 102*\[FormalN]^2 + 23*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-723 - 1174*\[FormalN] - 776*\[FormalN]^2 - 260*\[FormalN]^3 - 
        44*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-4249 - 6786*\[FormalN] - 4595*\[FormalN]^2 - 1691*\[FormalN]^3 - 
        357*\[FormalN]^4 - 41*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 57/64, \[FormalY][3] == 45829/46656, 
    \[FormalY][4] == 2834065/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (47 + 43*\[FormalN] + 12*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-3075 - 5102*\[FormalN] - 
        3564*\[FormalN]^2 - 1356*\[FormalN]^3 - 300*\[FormalN]^4 - 
        37*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (-793 - 738*\[FormalN] - 203*\[FormalN]^2 + 3*\[FormalN]^3 + 
        9*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 41/64, \[FormalY][3] == 38917/46656, 
    \[FormalY][4] == 2123857/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (209 + 277*\[FormalN] + 132*\[FormalN]^2 + 27*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-3453 - 5426*\[FormalN] - 3420*\[FormalN]^2 - 1082*\[FormalN]^3 - 
        172*\[FormalN]^4 - 11*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(95 + 284*\[FormalN] + 237*\[FormalN]^2 + 
        87*\[FormalN]^3 + 15*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -39/64, \[FormalY][3] == -38539/46656, 
    \[FormalY][4] == -2047663/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - 4*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (307 + 312*\[FormalN] + 124*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (7 + 2*\[FormalN])^2*(25 + 14*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/64, \[FormalY][3] == 39457/46656, 
    \[FormalY][4] == 2276461/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - 2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       (14 + 8*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(365 + 344*\[FormalN] + 110*\[FormalN]^2 + 
        12*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (233 + 1530*\[FormalN] + 1840*\[FormalN]^2 + 968*\[FormalN]^3 + 
        262*\[FormalN]^4 + 36*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -43/64, \[FormalY][3] == -38935/46656, 
    \[FormalY][4] == -2202067/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (-3 + \[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-2535 - 4301*\[FormalN] - 3075*\[FormalN]^2 - 1199*\[FormalN]^3 - 
        273*\[FormalN]^4 - 35*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-1549 - 1899*\[FormalN] - 
        914*\[FormalN]^2 - 214*\[FormalN]^3 - 24*\[FormalN]^4 - \[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/64, \[FormalY][3] == 39931/46656, 
    \[FormalY][4] == 2349835/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (69 + 67*\[FormalN] + 21*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-3153 - 5161*\[FormalN] - 
        3407*\[FormalN]^2 - 1135*\[FormalN]^3 - 191*\[FormalN]^4 - 
        13*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(13 + 7*\[FormalN] + \[FormalN]^2)*
       (-1 + 12*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -45/64, \[FormalY][3] == -39313/46656, 
    \[FormalY][4] == -2275669/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*(7 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (343 + 330*\[FormalN] + 127*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-1267 - 1685*\[FormalN] - 910*\[FormalN]^2 - 250*\[FormalN]^3 - 
        35*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -33/64, 
    \[FormalY][3] == -39283/46656, \[FormalY][4] == -1784965/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (181 + 231*\[FormalN] + 111*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-2409 - 3674*\[FormalN] - 2286*\[FormalN]^2 - 728*\[FormalN]^3 - 
        119*\[FormalN]^4 - 8*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-2725 - 4601*\[FormalN] - 3340*\[FormalN]^2 - 1330*\[FormalN]^3 - 
        305*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/64, \[FormalY][3] == 39961/46656, 
    \[FormalY][4] == 1870171/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (25 + 17*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-3027 - 5005*\[FormalN] - 3507*\[FormalN]^2 - 1343*\[FormalN]^3 - 
        299*\[FormalN]^4 - 37*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-1591 - 2198*\[FormalN] - 
        1234*\[FormalN]^2 - 352*\[FormalN]^3 - 51*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -35/64, 
    \[FormalY][3] == -40105/46656, \[FormalY][4] == -1875715/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (71 + 63*\[FormalN] + 19*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-2253 - 3427*\[FormalN] - 
        2119*\[FormalN]^2 - 667*\[FormalN]^3 - 107*\[FormalN]^4 - 
        7*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-3049 - 5114*\[FormalN] - 3664*\[FormalN]^2 - 1432*\[FormalN]^3 - 
        321*\[FormalN]^4 - 39*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 37/64, \[FormalY][3] == 40879/46656, 
    \[FormalY][4] == 1965373/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (43 + 26*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-2955 - 4993*\[FormalN] - 3568*\[FormalN]^2 - 1386*\[FormalN]^3 - 
        310*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-2023 - 2846*\[FormalN] - 
        1621*\[FormalN]^2 - 467*\[FormalN]^3 - 68*\[FormalN]^4 - 
        4*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -39/64, 
    \[FormalY][3] == -42157/46656, \[FormalY][4] == -2081023/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (85 + 70*\[FormalN] + 20*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-2037 - 3103*\[FormalN] - 
        1912*\[FormalN]^2 - 596*\[FormalN]^3 - 94*\[FormalN]^4 - 
        6*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-3481 - 5762*\[FormalN] - 4051*\[FormalN]^2 - 1547*\[FormalN]^3 - 
        338*\[FormalN]^4 - 40*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 41/64, \[FormalY][3] == 43075/46656, 
    \[FormalY][4] == 2178817/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (202 + 175*\[FormalN] + 51*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (319 + 343*\[FormalN] + 142*\[FormalN]^2 + 27*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-2599 - 3662*\[FormalN] - 2081*\[FormalN]^2 - 596*\[FormalN]^3 - 
        86*\[FormalN]^4 - 5*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -47/64, 
    \[FormalY][3] == -47449/46656, \[FormalY][4] == -2580343/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (310 + 337*\[FormalN] + 141*\[FormalN]^2 + 27*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(193 + 169*\[FormalN] + 50*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-4057 - 6578*\[FormalN] - 4511*\[FormalN]^2 - 1676*\[FormalN]^3 - 
        356*\[FormalN]^4 - 41*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 49/64, \[FormalY][3] == 48583/46656, 
    \[FormalY][4] == 2693257/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(37 + 21*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-3921 - 6239*\[FormalN] - 
        4203*\[FormalN]^2 - 1546*\[FormalN]^3 - 330*\[FormalN]^4 - 
        39*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (551 + 1102*\[FormalN] + 801*\[FormalN]^2 + 276*\[FormalN]^3 + 
        46*\[FormalN]^4 + 3*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 17/64, \[FormalY][3] == 40159/46656, 
    \[FormalY][4] == 1060873/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + 2*\[FormalN])*(13 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (-3759 - 5537*\[FormalN] - 
        3285*\[FormalN]^2 - 982*\[FormalN]^3 - 148*\[FormalN]^4 - 
        9*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(287 + 492*\[FormalN] + 321*\[FormalN]^2 + 
        102*\[FormalN]^3 + 16*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -15/64, \[FormalY][3] == -40321/46656, 
    \[FormalY][4] == -968695/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (31 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-3621 - 5815*\[FormalN] - 3948*\[FormalN]^2 - 1464*\[FormalN]^3 - 
        316*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (25 + 14*\[FormalN] + 2*\[FormalN]^2)*
       (-1 + 12*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 25/64, \[FormalY][3] == 38755/46656, 
    \[FormalY][4] == 1453057/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (97 + 80*\[FormalN] + 22*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-3675 - 5545*\[FormalN] - 
        3372*\[FormalN]^2 - 1034*\[FormalN]^3 - 160*\[FormalN]^4 - 
        10*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (1433 + 3202*\[FormalN] + 2771*\[FormalN]^2 + 1227*\[FormalN]^3 + 
        298*\[FormalN]^4 + 38*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -23/64, \[FormalY][3] == -38701/46656, 
    \[FormalY][4] == -1369087/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (17 + 9*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-3405 - 5491*\[FormalN] - 3741*\[FormalN]^2 - 1393*\[FormalN]^3 - 
        303*\[FormalN]^4 - 37*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-457 - 362*\[FormalN] - 
        46*\[FormalN]^2 + 32*\[FormalN]^3 + 11*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 29/64, \[FormalY][3] == 38647/46656, 
    \[FormalY][4] == 1623805/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (79 + 71*\[FormalN] + 21*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-3603 - 5533*\[FormalN] - 
        3433*\[FormalN]^2 - 1077*\[FormalN]^3 - 171*\[FormalN]^4 - 
        11*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (7 + 2*\[FormalN])*(13 + 7*\[FormalN] + \[FormalN]^2)*
       (11 + 19*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -27/64, \[FormalY][3] == -38449/46656, 
    \[FormalY][4] == -1543363/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (19 + 15*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(19 + 6*\[FormalN] + \[FormalN]^2)*
       (19 + 12*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-781 - 875*\[FormalN] - 370*\[FormalN]^2 - 70*\[FormalN]^3 - 
        5*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/64, \[FormalY][3] == 38797/46656, 
    \[FormalY][4] == 1703803/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (197 + 255*\[FormalN] + 123*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (-3543 - 5510*\[FormalN] - 3474*\[FormalN]^2 - 1112*\[FormalN]^3 - 
        181*\[FormalN]^4 - 12*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (677 + 2041*\[FormalN] + 2060*\[FormalN]^2 + 1010*\[FormalN]^3 + 
        265*\[FormalN]^4 + 36*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -29/64, \[FormalY][3] == -38503/46656, 
    \[FormalY][4] == -1624741/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (51 + 79*\[FormalN] + 51*\[FormalN]^2 + 16*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(857 + 1011*\[FormalN] + 461*\[FormalN]^2 + 
        97*\[FormalN]^3 + 8*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-6925 - 10603*\[FormalN] - 6770*\[FormalN]^2 - 2310*\[FormalN]^3 - 
        445*\[FormalN]^4 - 46*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 95/64, \[FormalY][3] == 84481/46656, 
    \[FormalY][4] == 6135931/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (5 + 2*\[FormalN])*(33 + 25*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*
       (-37 + 90*\[FormalN] + 87*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-5467 - 7687*\[FormalN] - 4340*\[FormalN]^2 - 1230*\[FormalN]^3 - 
        175*\[FormalN]^4 - 10*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -93/64, 
    \[FormalY][3] == -82243/46656, \[FormalY][4] == -5950885/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (33 + 33*\[FormalN] + 13*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(661 + 742*\[FormalN] + 
        321*\[FormalN]^2 + 64*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-6601 - 10090*\[FormalN] - 
        6446*\[FormalN]^2 - 2208*\[FormalN]^3 - 429*\[FormalN]^4 - 
        45*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 93/64, \[FormalY][3] == 82387/46656, 
    \[FormalY][4] == 5963773/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (63 + 47*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-159 - 1367*\[FormalN] - 1767*\[FormalN]^2 - 971*\[FormalN]^3 - 
        269*\[FormalN]^4 - 37*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-5143 - 7174*\[FormalN] - 
        4016*\[FormalN]^2 - 1128*\[FormalN]^3 - 159*\[FormalN]^4 - 
        9*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -91/64, 
    \[FormalY][3] == -80245/46656, \[FormalY][4] == -5786563/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (55 + 48*\[FormalN] + 16*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(397 + 402*\[FormalN] + 
        156*\[FormalN]^2 + 28*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-6169 - 9442*\[FormalN] - 
        6059*\[FormalN]^2 - 2093*\[FormalN]^3 - 412*\[FormalN]^4 - 
        44*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 89/64, \[FormalY][3] == 78607/46656, 
    \[FormalY][4] == 5647873/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (73 + 48*\[FormalN] + 8*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-807 - 2339*\[FormalN] - 2334*\[FormalN]^2 - 1130*\[FormalN]^3 - 
        290*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-4711 - 6526*\[FormalN] - 
        3629*\[FormalN]^2 - 1013*\[FormalN]^3 - 142*\[FormalN]^4 - 
        8*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -87/64, 
    \[FormalY][3] == -76609/46656, \[FormalY][4] == -5480959/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (256 + 283*\[FormalN] + 123*\[FormalN]^2 + 25*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(-41 + 26*\[FormalN] + 37*\[FormalN]^2 + 
        11*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-5593 - 8626*\[FormalN] - 5599*\[FormalN]^2 - 1964*\[FormalN]^3 - 
        394*\[FormalN]^4 - 43*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 81/64, \[FormalY][3] == 72235/46656, 
    \[FormalY][4] == 5079433/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (256 + 229*\[FormalN] + 69*\[FormalN]^2 + 7*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(7 + 2*\[FormalN])*
       (79 + 120*\[FormalN] + 61*\[FormalN]^2 + 13*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-4135 - 5710*\[FormalN] - 3169*\[FormalN]^2 - 884*\[FormalN]^3 - 
        124*\[FormalN]^4 - 7*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -79/64, 
    \[FormalY][3] == -70453/46656, \[FormalY][4] == -4925047/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (-94 - 13*\[FormalN] + 39*\[FormalN]^2 + 17*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(597 + 519*\[FormalN] + 152*\[FormalN]^2 + 
        15*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-8743 - 13390*\[FormalN] - 8481*\[FormalN]^2 - 2836*\[FormalN]^3 - 
        526*\[FormalN]^4 - 51*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -111/64, \[FormalY][3] == -108685/46656, 
    \[FormalY][4] == -8465143/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^4*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (418 + 499*\[FormalN] + 231*\[FormalN]^2 + 49*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(939 + 1017*\[FormalN] + 424*\[FormalN]^2 + 
        81*\[FormalN]^3 + 6*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-10201 - 16306*\[FormalN] - 10911*\[FormalN]^2 - 3916*\[FormalN]^3 - 
        796*\[FormalN]^4 - 87*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 113/64, \[FormalY][3] == 111763/46656, 
    \[FormalY][4] == 8764681/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (-19 + 6*\[FormalN] + 10*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*
       (1507 + 1846*\[FormalN] + 856*\[FormalN]^2 + 178*\[FormalN]^3 + 
        14*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-8167 - 12574*\[FormalN] - 8021*\[FormalN]^2 - 2707*\[FormalN]^3 - 
        508*\[FormalN]^4 - 50*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -103/64, \[FormalY][3] == -95617/46656, 
    \[FormalY][4] == -7146751/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (109 + 102*\[FormalN] + 34*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*
       (2461 + 3562*\[FormalN] + 2096*\[FormalN]^2 + 628*\[FormalN]^3 + 
        96*\[FormalN]^4 + 6*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-9625 - 15490*\[FormalN] - 10451*\[FormalN]^2 - 3787*\[FormalN]^3 - 
        778*\[FormalN]^4 - 86*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 105/64, \[FormalY][3] == 98479/46656, 
    \[FormalY][4] == 7410433/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (-9 + 7*\[FormalN] + 9*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*
       (1291 + 1594*\[FormalN] + 751*\[FormalN]^2 + 160*\[FormalN]^3 + 
        13*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (7 + 2*\[FormalN])*(13 + 7*\[FormalN] + \[FormalN]^2)*
       (85 + 61*\[FormalN] + 14*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -99/64, \[FormalY][3] == -89677/46656, 
    \[FormalY][4] == -6588931/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (87 + 87*\[FormalN] + 31*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*
       (2197 + 3222*\[FormalN] + 1931*\[FormalN]^2 + 592*\[FormalN]^3 + 
        93*\[FormalN]^4 + 6*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-9193 - 14842*\[FormalN] - 10064*\[FormalN]^2 - 3672*\[FormalN]^3 - 
        761*\[FormalN]^4 - 85*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 101/64, \[FormalY][3] == 92395/46656, 
    \[FormalY][4] == 6830653/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (-3 + 25*\[FormalN] + 33*\[FormalN]^2 + 14*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(1127 + 1389*\[FormalN] + 659*\[FormalN]^2 + 
        143*\[FormalN]^3 + 12*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-7411 - 11413*\[FormalN] - 7310*\[FormalN]^2 - 2490*\[FormalN]^3 - 
        475*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -97/64, \[FormalY][3] == -86911/46656, 
    \[FormalY][4] == -6341509/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^4*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (213 + 295*\[FormalN] + 159*\[FormalN]^2 + 40*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(23 + 12*\[FormalN] + 2*\[FormalN]^2)*
       (29 + 18*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (7 + 2*\[FormalN])^2*(181 + 189*\[FormalN] + 76*\[FormalN]^2 + 
        14*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 99/64, \[FormalY][3] == 89533/46656, 
    \[FormalY][4] == 6569563/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (19 + 23*\[FormalN] + 11*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(619 + 776*\[FormalN] + 
        373*\[FormalN]^2 + 82*\[FormalN]^3 + 7*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-6157 - 9579*\[FormalN] - 
        6226*\[FormalN]^2 - 2166*\[FormalN]^3 - 426*\[FormalN]^4 - 
        45*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 79/64, \[FormalY][3] == 62611/46656, 
    \[FormalY][4] == 4186123/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (53 + 43*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-57 - 937*\[FormalN] - 1353*\[FormalN]^2 - 805*\[FormalN]^3 - 
        239*\[FormalN]^4 - 35*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-4699 - 6663*\[FormalN] - 
        3796*\[FormalN]^2 - 1086*\[FormalN]^3 - 156*\[FormalN]^4 - 
        9*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -77/64, 
    \[FormalY][3] == -60697/46656, \[FormalY][4] == -4042837/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       (6 + 4*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(149 + 128*\[FormalN] + 38*\[FormalN]^2 + 
        4*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-5833 - 9066*\[FormalN] - 5902*\[FormalN]^2 - 2064*\[FormalN]^3 - 
        410*\[FormalN]^4 - 44*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 77/64, \[FormalY][3] == 60841/46656, 
    \[FormalY][4] == 4053997/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + 4*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])^2*(53 + 144*\[FormalN] + 96*\[FormalN]^2 + 
        24*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (7 + 2*\[FormalN])*(25 + 14*\[FormalN] + 2*\[FormalN]^2)^2*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -75/64, \[FormalY][3] == -59023/46656, 
    \[FormalY][4] == -3917395/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (119 + 163*\[FormalN] + 86*\[FormalN]^2 + 21*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(215 + 225*\[FormalN] + 87*\[FormalN]^2 + 
        15*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-5401 - 8418*\[FormalN] - 5515*\[FormalN]^2 - 1949*\[FormalN]^3 - 
        393*\[FormalN]^4 - 43*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 73/64, \[FormalY][3] == 57709/46656, 
    \[FormalY][4] == 3813265/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (137 + 157*\[FormalN] + 58*\[FormalN]^2 + 7*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-1029 - 2458*\[FormalN] - 
        2286*\[FormalN]^2 - 1082*\[FormalN]^3 - 278*\[FormalN]^4 - 
        37*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (-3943 - 5502*\[FormalN] - 3085*\[FormalN]^2 - 869*\[FormalN]^3 - 
        123*\[FormalN]^4 - 7*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -71/64, 
    \[FormalY][3] == -56035/46656, \[FormalY][4] == -3685231/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (-29 + 5*\[FormalN] + 32*\[FormalN]^2 + 15*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(1177 + 1511*\[FormalN] + 733*\[FormalN]^2 + 
        159*\[FormalN]^3 + 13*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-7399 - 11550*\[FormalN] - 7477*\[FormalN]^2 - 2563*\[FormalN]^3 - 
        489*\[FormalN]^4 - 49*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -87/64, \[FormalY][3] == -72451/46656, 
    \[FormalY][4] == -5003695/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (227 + 325*\[FormalN] + 176*\[FormalN]^2 + 43*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(2023 + 3065*\[FormalN] + 1883*\[FormalN]^2 + 
        587*\[FormalN]^3 + 93*\[FormalN]^4 + 6*\[FormalN]^5)*
       \[FormalY][2 + \[FormalN]] + (-8857 - 14466*\[FormalN] - 
        9907*\[FormalN]^2 - 3643*\[FormalN]^3 - 759*\[FormalN]^4 - 
        85*\[FormalN]^5 - 4*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 89/64, \[FormalY][3] == 74989/46656, 
    \[FormalY][4] == 5218129/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       (-1 + 2*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(331 + 320*\[FormalN] + 106*\[FormalN]^2 + 
        12*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-6967 - 10902*\[FormalN] - 7090*\[FormalN]^2 - 2448*\[FormalN]^3 - 
        472*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -83/64, \[FormalY][3] == -67159/46656, 
    \[FormalY][4] == -4546963/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - 2*(2 + \[FormalN])^2*(3 + \[FormalN])^2*
       (15 + 10*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      3*(3 + \[FormalN])^2*(199 + 240*\[FormalN] + 112*\[FormalN]^2 + 
        24*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-8425 - 13818*\[FormalN] - 9520*\[FormalN]^2 - 3528*\[FormalN]^3 - 
        742*\[FormalN]^4 - 84*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 85/64, \[FormalY][3] == 69553/46656, 
    \[FormalY][4] == 4741165/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (1 + 11*\[FormalN] + 9*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(853 + 1112*\[FormalN] + 
        555*\[FormalN]^2 + 126*\[FormalN]^3 + 11*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] - (7 + 2*\[FormalN])*
       (13 + 7*\[FormalN] + \[FormalN]^2)*(73 + 54*\[FormalN] + 
        13*\[FormalN]^2 + \[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -81/64, 
    \[FormalY][3] == -64717/46656, \[FormalY][4] == -4347637/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^3*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (73 + 77*\[FormalN] + 29*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*
       (1619 + 2514*\[FormalN] + 1597*\[FormalN]^2 + 520*\[FormalN]^3 + 
        87*\[FormalN]^4 + 6*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-8101 - 13305*\[FormalN] - 9196*\[FormalN]^2 - 3426*\[FormalN]^3 - 
        726*\[FormalN]^4 - 83*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 83/64, \[FormalY][3] == 67015/46656, 
    \[FormalY][4] == 4529323/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (15 + 20*\[FormalN] + 10*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(439 + 584*\[FormalN] + 
        296*\[FormalN]^2 + 68*\[FormalN]^3 + 6*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-5581 - 8763*\[FormalN] - 
        5766*\[FormalN]^2 - 2037*\[FormalN]^3 - 408*\[FormalN]^4 - 
        44*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 71/64, \[FormalY][3] == 53431/46656, 
    \[FormalY][4] == 3463027/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (33 + 32*\[FormalN] + 8*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (-381 - 1261*\[FormalN] - 1434*\[FormalN]^2 - 790*\[FormalN]^3 - 
        230*\[FormalN]^4 - 34*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][2 + \[FormalN]] + (-4123 - 5847*\[FormalN] - 
        3336*\[FormalN]^2 - 957*\[FormalN]^3 - 138*\[FormalN]^4 - 
        8*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -69/64, 
    \[FormalY][3] == -51733/46656, \[FormalY][4] == -3343501/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (55 + 90*\[FormalN] + 57*\[FormalN]^2 + 17*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(283 + 361*\[FormalN] + 173*\[FormalN]^2 + 
        37*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-5257 - 8250*\[FormalN] - 5442*\[FormalN]^2 - 1935*\[FormalN]^3 - 
        392*\[FormalN]^4 - 43*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 69/64, \[FormalY][3] == 51877/46656, 
    \[FormalY][4] == 3353365/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (73 + 102*\[FormalN] + 47*\[FormalN]^2 + 7*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (-753 - 1862*\[FormalN] - 
        1818*\[FormalN]^2 - 910*\[FormalN]^3 - 248*\[FormalN]^4 - 
        35*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][2 + \[FormalN]] + 
      (-3799 - 5334*\[FormalN] - 3012*\[FormalN]^2 - 855*\[FormalN]^3 - 
        122*\[FormalN]^4 - 7*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -67/64, 
    \[FormalY][3] == -50275/46656, \[FormalY][4] == -3239659/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (-1 + 18*\[FormalN] + 27*\[FormalN]^2 + 13*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(773 + 1047*\[FormalN] + 539*\[FormalN]^2 + 
        125*\[FormalN]^3 + 11*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-6391 - 10086*\[FormalN] - 6630*\[FormalN]^2 - 2319*\[FormalN]^3 - 
        454*\[FormalN]^4 - 47*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -75/64, \[FormalY][3] == -57547/46656, 
    \[FormalY][4] == -3769867/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (127 + 210*\[FormalN] + 131*\[FormalN]^2 + 37*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(1499 + 2393*\[FormalN] + 1555*\[FormalN]^2 + 
        515*\[FormalN]^3 + 87*\[FormalN]^4 + 6*\[FormalN]^5)*
       \[FormalY][2 + \[FormalN]] + (-7849 - 13002*\[FormalN] - 
        9060*\[FormalN]^2 - 3399*\[FormalN]^3 - 724*\[FormalN]^4 - 
        83*\[FormalN]^5 - 4*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 77/64, \[FormalY][3] == 59725/46656, 
    \[FormalY][4] == 3935989/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (3 + 10*\[FormalN] + 8*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(649 + 888*\[FormalN] + 
        464*\[FormalN]^2 + 110*\[FormalN]^3 + 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-6067 - 9573*\[FormalN] - 
        6306*\[FormalN]^2 - 2217*\[FormalN]^3 - 438*\[FormalN]^4 - 
        46*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -73/64, 
    \[FormalY][3] == -55321/46656, \[FormalY][4] == -3599053/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])^2*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (51 + 62*\[FormalN] + 26*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*
       (1343 + 2170*\[FormalN] + 1432*\[FormalN]^2 + 484*\[FormalN]^3 + 
        84*\[FormalN]^4 + 6*\[FormalN]^5)*\[FormalY][2 + \[FormalN]] + 
      (-7525 - 12489*\[FormalN] - 8736*\[FormalN]^2 - 3297*\[FormalN]^3 - 
        708*\[FormalN]^4 - 82*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 57403/46656, 
    \[FormalY][4] == 3753523/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (25 + 48*\[FormalN] + 36*\[FormalN]^2 + 13*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(101 + 109*\[FormalN] + 40*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (-5149 - 8115*\[FormalN] - 5379*\[FormalN]^2 - 1922*\[FormalN]^3 - 
        391*\[FormalN]^4 - 43*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 67/64, \[FormalY][3] == 49435/46656, 
    \[FormalY][4] == 3174127/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (39 + 64*\[FormalN] + 36*\[FormalN]^2 + 7*\[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(5 + 2*\[FormalN])*
       (43 + 72*\[FormalN] + 43*\[FormalN]^2 + 11*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-3691 - 5199*\[FormalN] - 2949*\[FormalN]^2 - 842*\[FormalN]^3 - 
        121*\[FormalN]^4 - 7*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -65/64, 
    \[FormalY][3] == -47881/46656, \[FormalY][4] == -3068353/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])*(3 + 2*\[FormalN])*(3 + 3*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(497 + 708*\[FormalN] + 
        385*\[FormalN]^2 + 95*\[FormalN]^3 + 9*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-5635 - 8925*\[FormalN] - 
        5919*\[FormalN]^2 - 2102*\[FormalN]^3 - 421*\[FormalN]^4 - 
        45*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (4 + \[FormalN])^6*\[FormalY][4 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -69/64, 
    \[FormalY][3] == -51181/46656, \[FormalY][4] == -3295105/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^4*(2 + \[FormalN])*(3 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (73 + 136*\[FormalN] + 96*\[FormalN]^2 + 31*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(381 + 507*\[FormalN] + 262*\[FormalN]^2 + 
        63*\[FormalN]^3 + 6*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-7093 - 11841*\[FormalN] - 8349*\[FormalN]^2 - 3182*\[FormalN]^3 - 
        691*\[FormalN]^4 - 81*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4 + \[FormalN])^6*
       \[FormalY][4 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 71/64, \[FormalY][3] == 53119/46656, 
    \[FormalY][4] == 3433231/2985984}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(9 + 11*\[FormalN] + 5*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (281 + 318*\[FormalN] + 135*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-6188 - 9303*\[FormalN] - 5939*\[FormalN]^2 - 2060*\[FormalN]^3 - 
        409*\[FormalN]^4 - 44*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-13001 - 15630*\[FormalN] - 
        7891*\[FormalN]^2 - 2147*\[FormalN]^3 - 333*\[FormalN]^4 - 
        28*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/64, \[FormalY][3] == 44683/46656, 
    \[FormalY][4] == 2824855/2985984, \[FormalY][5] == 
     44494747279/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(31 + 37*\[FormalN] + 13*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (1 + 52*\[FormalN] + 53*\[FormalN]^2 + 18*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-11572 - 16569*\[FormalN] - 9875*\[FormalN]^2 - 3130*\[FormalN]^3 - 
        555*\[FormalN]^4 - 52*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (21 + 9*\[FormalN] + \[FormalN]^2)*
       (-229 - 61*\[FormalN] + 27*\[FormalN]^2 + 11*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -57/64, \[FormalY][3] == -43561/46656, 
    \[FormalY][4] == -2737657/2985984, \[FormalY][5] == 
     -43237358209/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])^3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^3*(4 + \[FormalN])*(35 + 16*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-4356 - 7013*\[FormalN] - 4785*\[FormalN]^2 - 1766*\[FormalN]^3 - 
        371*\[FormalN]^4 - 42*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-15049 - 18190*\[FormalN] - 
        9171*\[FormalN]^2 - 2467*\[FormalN]^3 - 373*\[FormalN]^4 - 
        30*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -61/64, 
    \[FormalY][3] == -45997/46656, \[FormalY][4] == -2922073/2985984, 
    \[FormalY][5] == -45967900129/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(41 + 51*\[FormalN] + 21*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(305 + 340*\[FormalN] + 
        145*\[FormalN]^2 + 28*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (1229 + 1619*\[FormalN] + 868*\[FormalN]^2 + 239*\[FormalN]^3 + 
        34*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-23241 - 30478*\[FormalN] - 16851*\[FormalN]^2 - 5027*\[FormalN]^3 - 
        853*\[FormalN]^4 - 78*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 63/64, \[FormalY][3] == 47503/46656, 
    \[FormalY][4] == 3031255/2985984, \[FormalY][5] == 
     47684081359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(23 + 29*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])^2*(4 + \[FormalN])*
       (43 + 39*\[FormalN] + 14*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-12404 - 17049*\[FormalN] - 
        9799*\[FormalN]^2 - 3022*\[FormalN]^3 - 529*\[FormalN]^4 - 
        50*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-2249 - 270*\[FormalN] + 1261*\[FormalN]^2 + 765*\[FormalN]^3 + 
        189*\[FormalN]^4 + 22*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -53/64, \[FormalY][3] == -41605/46656, 
    \[FormalY][4] == -2572297/2985984, \[FormalY][5] == 
     -40993056529/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(17 + 19*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (229 + 270*\[FormalN] + 119*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-8316 - 11835*\[FormalN] - 7159*\[FormalN]^2 - 2360*\[FormalN]^3 - 
        447*\[FormalN]^4 - 46*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-10441 - 12558*\[FormalN] - 
        6419*\[FormalN]^2 - 1795*\[FormalN]^3 - 291*\[FormalN]^4 - 
        26*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 42535/46656, 
    \[FormalY][4] == 2652391/2985984, \[FormalY][5] == 
     42061892959/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(15 + 21*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (239 + 256*\[FormalN] + 107*\[FormalN]^2 + 22*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-12940 - 17287*\[FormalN] - 9657*\[FormalN]^2 - 2908*\[FormalN]^3 - 
        503*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-201 + 2290*\[FormalN] + 
        2541*\[FormalN]^2 + 1085*\[FormalN]^3 + 229*\[FormalN]^4 + 
        24*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/64, \[FormalY][3] == 40867/46656, 
    \[FormalY][4] == 2496391/2985984, \[FormalY][5] == 
     40095514879/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(55 + 69*\[FormalN] + 27*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(761 + 814*\[FormalN] + 
        307*\[FormalN]^2 + 46*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (-3285 - 2941*\[FormalN] - 854*\[FormalN]^2 - 49*\[FormalN]^3 + 
        16*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (61 + 27*\[FormalN] + 3*\[FormalN]^2)*(131 + 181*\[FormalN] + 
        81*\[FormalN]^2 + 15*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -49/64, \[FormalY][3] == -40321/46656, 
    \[FormalY][4] == -2422729/2985984, \[FormalY][5] == 
     -39366886609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(9 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (328 + 346*\[FormalN] + 139*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(559 + 503*\[FormalN] + 179*\[FormalN]^2 + 
        30*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-11001 - 13430*\[FormalN] - 6926*\[FormalN]^2 - 1936*\[FormalN]^3 - 
        310*\[FormalN]^4 - 27*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/64, \[FormalY][3] == 41983/46656, 
    \[FormalY][4] == 2524255/2985984, \[FormalY][5] == 
     41145586279/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(21 + 11*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (58 + 112*\[FormalN] + 73*\[FormalN]^2 + 20*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-13176 - 18154*\[FormalN] - 10463*\[FormalN]^2 - 3227*\[FormalN]^3 - 
        561*\[FormalN]^4 - 52*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-2809 - 1142*\[FormalN] + 
        754*\[FormalN]^2 + 624*\[FormalN]^3 + 170*\[FormalN]^4 + 
        21*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -49/64, 
    \[FormalY][3] == -41077/46656, \[FormalY][4] == -2440081/2985984, 
    \[FormalY][5] == -40074227209/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(3 + 3*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (394 + 404*\[FormalN] + 157*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-7400 - 10566*\[FormalN] - 6439*\[FormalN]^2 - 2149*\[FormalN]^3 - 
        415*\[FormalN]^4 - 44*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-13049 - 15990*\[FormalN] - 
        8206*\[FormalN]^2 - 2256*\[FormalN]^3 - 350*\[FormalN]^4 - 
        29*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/64, 
    \[FormalY][3] == -43081/46656, \[FormalY][4] == -2616721/2985984, 
    \[FormalY][5] == -42427525129/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(33 + 19*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (536 + 542*\[FormalN] + 205*\[FormalN]^2 + 34*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(45 + 135*\[FormalN] + 87*\[FormalN]^2 + 
        22*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-21241 - 28278*\[FormalN] - 15886*\[FormalN]^2 - 4816*\[FormalN]^3 - 
        830*\[FormalN]^4 - 77*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 44371/46656, 
    \[FormalY][4] == 2719423/2985984, \[FormalY][5] == 
     43943420359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(17 + 18*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (416 + 415*\[FormalN] + 158*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(522 + 489*\[FormalN] + 178*\[FormalN]^2 + 
        30*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-12601 - 15270*\[FormalN] - 7770*\[FormalN]^2 - 2129*\[FormalN]^3 - 
        332*\[FormalN]^4 - 28*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 44683/46656, 
    \[FormalY][4] == 2737987/2985984, \[FormalY][5] == 
     44357535979/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(63 + 58*\[FormalN] + 15*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-54 + 41*\[FormalN] + 62*\[FormalN]^2 + 20*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-13448 - 18930*\[FormalN] - 11072*\[FormalN]^2 - 3435*\[FormalN]^3 - 
        594*\[FormalN]^4 - 54*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-4409 - 2982*\[FormalN] - 
        90*\[FormalN]^2 + 431*\[FormalN]^3 + 148*\[FormalN]^4 + 
        20*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/64, 
    \[FormalY][3] == -43633/46656, \[FormalY][4] == -2645245/2985984, 
    \[FormalY][5] == -43099425109/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(10 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (202 + 203*\[FormalN] + 78*\[FormalN]^2 + 14*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (611 + 560*\[FormalN] + 198*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-11321 - 13734*\[FormalN] - 7034*\[FormalN]^2 - 1953*\[FormalN]^3 - 
        311*\[FormalN]^4 - 27*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 53/64, \[FormalY][3] == 43777/46656, 
    \[FormalY][4] == 2649925/2985984, \[FormalY][5] == 
     43251606109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(70 + 62*\[FormalN] + 15*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (2 + 48*\[FormalN] + 40*\[FormalN]^2 + 11*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (889 + 790*\[FormalN] + 262*\[FormalN]^2 + 38*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (21 + 9*\[FormalN] + \[FormalN]^2)*(-149 - 5*\[FormalN] + 
        40*\[FormalN]^2 + 12*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -51/64, \[FormalY][3] == -42823/46656, 
    \[FormalY][4] == -2559547/2985984, \[FormalY][5] == 
     -42089901859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-6 + 2*\[FormalN] + 5*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (265 + 262*\[FormalN] + 97*\[FormalN]^2 + 16*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-5816 - 8954*\[FormalN] - 5819*\[FormalN]^2 - 2042*\[FormalN]^3 - 
        408*\[FormalN]^4 - 44*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-15929 - 19366*\[FormalN] - 
        9786*\[FormalN]^2 - 2625*\[FormalN]^3 - 393*\[FormalN]^4 - 
        31*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -59/64, 
    \[FormalY][3] == -47503/46656, \[FormalY][4] == -2965339/2985984, 
    \[FormalY][5] == -47839425859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(94 + 92*\[FormalN] + 29*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(285 + 283*\[FormalN] + 
        105*\[FormalN]^2 + 17*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(954 + 1375*\[FormalN] + 
        796*\[FormalN]^2 + 232*\[FormalN]^3 + 34*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-24121 - 31654*\[FormalN] - 17466*\[FormalN]^2 - 5185*\[FormalN]^3 - 
        873*\[FormalN]^4 - 79*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 61/64, \[FormalY][3] == 49033/46656, 
    \[FormalY][4] == 3087397/2985984, \[FormalY][5] == 
     49765698109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(1 + 6*\[FormalN] + 5*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (472 + 469*\[FormalN] + 176*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(412 + 405*\[FormalN] + 156*\[FormalN]^2 + 
        28*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-14649 - 17830*\[FormalN] - 9050*\[FormalN]^2 - 2449*\[FormalN]^3 - 
        372*\[FormalN]^4 - 30*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -57/64, \[FormalY][3] == -45925/46656, 
    \[FormalY][4] == -2840317/2985984, \[FormalY][5] == 
     -45848550229/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(81 + 82*\[FormalN] + 27*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(558 + 557*\[FormalN] + 
        208*\[FormalN]^2 + 34*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(598 + 1002*\[FormalN] + 
        645*\[FormalN]^2 + 204*\[FormalN]^3 + 32*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-22841 - 30118*\[FormalN] - 16730*\[FormalN]^2 - 5009*\[FormalN]^3 - 
        852*\[FormalN]^4 - 78*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/64, \[FormalY][3] == 47359/46656, 
    \[FormalY][4] == 2954179/2985984, \[FormalY][5] == 
     47598954859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(35 + 36*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (286 + 293*\[FormalN] + 120*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-14456 - 19022*\[FormalN] - 10512*\[FormalN]^2 - 3137*\[FormalN]^3 - 
        536*\[FormalN]^4 - 50*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (1351 + 3770*\[FormalN] + 
        3070*\[FormalN]^2 + 1169*\[FormalN]^3 + 234*\[FormalN]^4 + 
        24*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/64, 
    \[FormalY][3] == -39013/46656, \[FormalY][4] == -2124925/2985984, 
    \[FormalY][5] == -37280262229/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(45 + 40*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (216 + 259*\[FormalN] + 116*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(774 + 659*\[FormalN] + 220*\[FormalN]^2 + 
        34*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-6841 - 8518*\[FormalN] - 4610*\[FormalN]^2 - 1391*\[FormalN]^3 - 
        246*\[FormalN]^4 - 24*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 39583/46656, 
    \[FormalY][4] == 2204227/2985984, \[FormalY][5] == 
     38026698859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(54 + 50*\[FormalN] + 13*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (97 + 116*\[FormalN] + 55*\[FormalN]^2 + 12*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-14760 - 19766*\[FormalN] - 11083*\[FormalN]^2 - 3334*\[FormalN]^3 - 
        568*\[FormalN]^4 - 52*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (71 + 2234*\[FormalN] + 
        2334*\[FormalN]^2 + 993*\[FormalN]^3 + 213*\[FormalN]^4 + 
        23*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -43/64, 
    \[FormalY][3] == -39727/46656, \[FormalY][4] == -2207611/2985984, 
    \[FormalY][5] == -38171589859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(46 + 40*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (147 + 161*\[FormalN] + 67*\[FormalN]^2 + 13*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-12040 - 16454*\[FormalN] - 9489*\[FormalN]^2 - 2956*\[FormalN]^3 - 
        524*\[FormalN]^4 - 50*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-8121 - 10054*\[FormalN] - 
        5346*\[FormalN]^2 - 1567*\[FormalN]^3 - 267*\[FormalN]^4 - 
        25*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/64, \[FormalY][3] == 40393/46656, 
    \[FormalY][4] == 2289925/2985984, \[FormalY][5] == 
     39018078109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(6 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (250 + 231*\[FormalN] + 82*\[FormalN]^2 + 14*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (927 + 720*\[FormalN] + 218*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (4679 + 7866*\[FormalN] + 5086*\[FormalN]^2 + 1665*\[FormalN]^3 + 
        295*\[FormalN]^4 + 27*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 37/64, \[FormalY][3] == 38593/46656, 
    \[FormalY][4] == 1964773/2985984, \[FormalY][5] == 
     36508842109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(118 + 114*\[FormalN] + 33*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(550 + 514*\[FormalN] + 
        170*\[FormalN]^2 + 23*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (-773 - 410*\[FormalN] - 30*\[FormalN]^2 + 14*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (61 + 27*\[FormalN] + 3*\[FormalN]^2)*(211 + 237*\[FormalN] + 
        94*\[FormalN]^2 + 16*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -35/64, \[FormalY][3] == -38503/46656, 
    \[FormalY][4] == -1883035/2985984, \[FormalY][5] == 
     -36251961859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(19 + 24*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (422 + 399*\[FormalN] + 146*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-14488 - 18654*\[FormalN] - 10098*\[FormalN]^2 - 2969*\[FormalN]^3 - 
        506*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (3399 + 6330*\[FormalN] + 
        4350*\[FormalN]^2 + 1489*\[FormalN]^3 + 274*\[FormalN]^4 + 
        26*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/64, \[FormalY][3] == 38635/46656, 
    \[FormalY][4] == 2046787/2985984, \[FormalY][5] == 
     36719343979/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(99 + 100*\[FormalN] + 31*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(1008 + 967*\[FormalN] + 
        330*\[FormalN]^2 + 46*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (-792 - 447*\[FormalN] - 46*\[FormalN]^2 + 12*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (11591 + 18618*\[FormalN] + 12030*\[FormalN]^2 + 4049*\[FormalN]^3 + 
        754*\[FormalN]^4 + 74*\[FormalN]^5 + 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -37/64, \[FormalY][3] == -38449/46656, 
    \[FormalY][4] == -1967869/2985984, \[FormalY][5] == 
     -36348561109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(15 + 9*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (208 + 228*\[FormalN] + 101*\[FormalN]^2 + 22*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(853 + 713*\[FormalN] + 229*\[FormalN]^2 + 
        34*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-249 + 1930*\[FormalN] + 2226*\[FormalN]^2 + 976*\[FormalN]^3 + 
        212*\[FormalN]^4 + 23*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -45/64, \[FormalY][3] == -39553/46656, 
    \[FormalY][4] == -2278177/2985984, \[FormalY][5] == 
     -38206197529/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(15 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (238 + 274*\[FormalN] + 119*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-10712 - 14650*\[FormalN] - 8501*\[FormalN]^2 - 2685*\[FormalN]^3 - 
        487*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-8441 - 10358*\[FormalN] - 
        5454*\[FormalN]^2 - 1584*\[FormalN]^3 - 268*\[FormalN]^4 - 
        25*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/64, \[FormalY][3] == 40267/46656, 
    \[FormalY][4] == 2356975/2985984, \[FormalY][5] == 
     39088355959/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(9 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (334 + 330*\[FormalN] + 127*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-13896 - 18134*\[FormalN] - 9933*\[FormalN]^2 - 2947*\[FormalN]^3 - 
        505*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (1799 + 4490*\[FormalN] + 
        3506*\[FormalN]^2 + 1296*\[FormalN]^3 + 252*\[FormalN]^4 + 
        25*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 39031/46656, 
    \[FormalY][4] == 2201839/2985984, \[FormalY][5] == 
     37501813879/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(39 + 23*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (896 + 896*\[FormalN] + 319*\[FormalN]^2 + 46*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(-809 - 487*\[FormalN] - 63*\[FormalN]^2 + 
        10*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (9991 + 16778*\[FormalN] + 11186*\[FormalN]^2 + 3856*\[FormalN]^3 + 
        732*\[FormalN]^4 + 73*\[FormalN]^5 + 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -41/64, \[FormalY][3] == -38701/46656, 
    \[FormalY][4] == -2126017/2985984, \[FormalY][5] == 
     -36976711609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(32 + 29*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (388 + 377*\[FormalN] + 143*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-12452 - 16417*\[FormalN] - 9186*\[FormalN]^2 - 2805*\[FormalN]^3 - 
        495*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-8501 - 10805*\[FormalN] - 
        5826*\[FormalN]^2 - 1706*\[FormalN]^3 - 286*\[FormalN]^4 - 
        26*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/64, \[FormalY][3] == 40201/46656, 
    \[FormalY][4] == 1878223/2985984, \[FormalY][5] == 
     38107778779/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(58 + 49*\[FormalN] + 13*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(23 + 12*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-15148 - 20003*\[FormalN] - 
        11114*\[FormalN]^2 - 3329*\[FormalN]^3 - 567*\[FormalN]^4 - 
        52*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-309 + 1483*\[FormalN] + 1854*\[FormalN]^2 + 854*\[FormalN]^3 + 
        194*\[FormalN]^4 + 22*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -33/64, \[FormalY][3] == -39619/46656, 
    \[FormalY][4] == -1792609/2985984, \[FormalY][5] == 
     -37356594709/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(7 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (498 + 461*\[FormalN] + 165*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-11292 - 14879*\[FormalN] - 8346*\[FormalN]^2 - 2569*\[FormalN]^3 - 
        461*\[FormalN]^4 - 46*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-10549 - 13365*\[FormalN] - 
        7106*\[FormalN]^2 - 2026*\[FormalN]^3 - 326*\[FormalN]^4 - 
        28*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/64, 
    \[FormalY][3] == -40975/46656, \[FormalY][4] == -1969825/2985984, 
    \[FormalY][5] == -39072332629/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(8 + 3*\[FormalN])*(13 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (852 + 789*\[FormalN] + 271*\[FormalN]^2 + 40*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(-1177 - 666*\[FormalN] + 47*\[FormalN]^2 + 
        107*\[FormalN]^3 + 26*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-18741 - 25653*\[FormalN] - 
        14786*\[FormalN]^2 - 4586*\[FormalN]^3 - 806*\[FormalN]^4 - 
        76*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/64, \[FormalY][3] == 41941/46656, 
    \[FormalY][4] == 2069359/2985984, \[FormalY][5] == 
     40268772859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(11 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (499 + 455*\[FormalN] + 163*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(760 + 632*\[FormalN] + 207*\[FormalN]^2 + 
        32*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (21 + 9*\[FormalN] + \[FormalN]^2)*(481 + 396*\[FormalN] + 
        125*\[FormalN]^2 + 18*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/64, \[FormalY][3] == 42253/46656, 
    \[FormalY][4] == 2084179/2985984, \[FormalY][5] == 
     40674698479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(29 + 12*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (19 + 119*\[FormalN] + 85*\[FormalN]^2 + 22*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-15720 - 21074*\[FormalN] - 11830*\[FormalN]^2 - 3554*\[FormalN]^3 - 
        601*\[FormalN]^4 - 54*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-1909 - 357*\[FormalN] + 
        1010*\[FormalN]^2 + 661*\[FormalN]^3 + 172*\[FormalN]^4 + 
        21*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/64, 
    \[FormalY][3] == -41527/46656, \[FormalY][4] == -1991725/2985984, 
    \[FormalY][5] == -39740542609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(55 + 42*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (451 + 425*\[FormalN] + 158*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(834 + 695*\[FormalN] + 226*\[FormalN]^2 + 
        34*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-8821 - 11109*\[FormalN] - 5934*\[FormalN]^2 - 1723*\[FormalN]^3 - 
        287*\[FormalN]^4 - 26*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 37/64, \[FormalY][3] == 41671/46656, 
    \[FormalY][4] == 1994677/2985984, \[FormalY][5] == 
     39898663609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(95 + 68*\[FormalN] + 15*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (101 + 185*\[FormalN] + 104*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(1016 + 845*\[FormalN] + 268*\[FormalN]^2 + 
        38*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-629 + 1179*\[FormalN] + 1746*\[FormalN]^2 + 837*\[FormalN]^3 + 
        193*\[FormalN]^4 + 22*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -35/64, \[FormalY][3] == -41041/46656, 
    \[FormalY][4] == -1903435/2985984, \[FormalY][5] == 
     -39066764359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(1 + 12*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (685 + 603*\[FormalN] + 204*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-10248 - 13810*\[FormalN] - 7928*\[FormalN]^2 - 2495*\[FormalN]^3 - 
        456*\[FormalN]^4 - 46*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-13429 - 16741*\[FormalN] - 
        8686*\[FormalN]^2 - 2395*\[FormalN]^3 - 369*\[FormalN]^4 - 
        30*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -43/64, 
    \[FormalY][3] == -44425/46656, \[FormalY][4] == -2302315/2985984, 
    \[FormalY][5] == -43492208359/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(151 + 122*\[FormalN] + 33*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(965 + 857*\[FormalN] + 
        282*\[FormalN]^2 + 40*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(-538 + 22*\[FormalN] + 
        335*\[FormalN]^2 + 162*\[FormalN]^3 + 30*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-21621 - 29029*\[FormalN] - 16366*\[FormalN]^2 - 4955*\[FormalN]^3 - 
        849*\[FormalN]^4 - 78*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/64, \[FormalY][3] == 45631/46656, 
    \[FormalY][4] == 2418325/2985984, \[FormalY][5] == 
     45080035609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])^3*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(603 + 537*\[FormalN] + 
        185*\[FormalN]^2 + 30*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (674 + 562*\[FormalN] + 187*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-12149 - 15205*\[FormalN] - 7950*\[FormalN]^2 - 2219*\[FormalN]^3 - 
        348*\[FormalN]^4 - 29*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -41/64, \[FormalY][3] == -43171/46656, 
    \[FormalY][4] == -2183917/2985984, \[FormalY][5] == 
     -41841307729/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(43 + 22*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (917 + 827*\[FormalN] + 277*\[FormalN]^2 + 40*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(-834 - 304*\[FormalN] + 196*\[FormalN]^2 + 
        135*\[FormalN]^3 + 28*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-20341 - 27493*\[FormalN] - 
        15630*\[FormalN]^2 - 4779*\[FormalN]^3 - 828*\[FormalN]^4 - 
        77*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 44281/46656, 
    \[FormalY][4] == 2292883/2985984, \[FormalY][5] == 
     43261997359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(34 + 29*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (640 + 547*\[FormalN] + 185*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-11804 - 15935*\[FormalN] - 9066*\[FormalN]^2 - 2795*\[FormalN]^3 - 
        495*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-12101 - 14845*\[FormalN] - 
        7635*\[FormalN]^2 - 2110*\[FormalN]^3 - 331*\[FormalN]^4 - 
        28*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/64, \[FormalY][3] == 47545/46656, 
    \[FormalY][4] == 2584363/2985984, \[FormalY][5] == 
     47914019479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(126 + 83*\[FormalN] + 17*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*
       (4 + \[FormalN])*(-130 + 43*\[FormalN] + 75*\[FormalN]^2 + 
        22*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-16516 - 22449*\[FormalN] - 12688*\[FormalN]^2 - 3807*\[FormalN]^3 - 
        637*\[FormalN]^4 - 56*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-3909 - 2557*\[FormalN] + 
        45*\[FormalN]^2 + 450*\[FormalN]^3 + 149*\[FormalN]^4 + 
        20*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -45/64, 
    \[FormalY][3] == -46603/46656, \[FormalY][4] == -2478517/2985984, 
    \[FormalY][5] == -46644145609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(15 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (601 + 522*\[FormalN] + 181*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(823 + 697*\[FormalN] + 227*\[FormalN]^2 + 
        34*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-10821 - 13309*\[FormalN] - 6899*\[FormalN]^2 - 1934*\[FormalN]^3 - 
        310*\[FormalN]^4 - 27*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/64, \[FormalY][3] == 46747/46656, 
    \[FormalY][4] == 2482765/2985984, \[FormalY][5] == 
     46820572609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(35 + 13*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-49 + 112*\[FormalN] + 95*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(1077 + 913*\[FormalN] + 289*\[FormalN]^2 + 
        40*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-2629 - 1021*\[FormalN] + 781*\[FormalN]^2 + 626*\[FormalN]^3 + 
        170*\[FormalN]^4 + 21*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -43/64, \[FormalY][3] == -45901/46656, 
    \[FormalY][4] == -2378995/2985984, \[FormalY][5] == 
     -45663647359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(93 + 59*\[FormalN] + 13*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (554 + 494*\[FormalN] + 177*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-14900 - 19929*\[FormalN] - 11155*\[FormalN]^2 - 3348*\[FormalN]^3 - 
        569*\[FormalN]^4 - 52*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-9221 - 11469*\[FormalN] - 
        6055*\[FormalN]^2 - 1741*\[FormalN]^3 - 288*\[FormalN]^4 - 
        26*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 41/64, \[FormalY][3] == 45559/46656, 
    \[FormalY][4] == 2283505/2985984, \[FormalY][5] == 
     45119613109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(157 + 91*\[FormalN] + 17*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*
       (4 + \[FormalN])*(54 + 194*\[FormalN] + 117*\[FormalN]^2 + 
        26*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-18100 - 24121*\[FormalN] - 13355*\[FormalN]^2 - 3926*\[FormalN]^3 - 
        645*\[FormalN]^4 - 56*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (21 + 9*\[FormalN] + \[FormalN]^2)*
       (-49 + 60*\[FormalN] + 54*\[FormalN]^2 + 13*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -39/64, \[FormalY][3] == -44857/46656, 
    \[FormalY][4] == -2181391/2985984, \[FormalY][5] == 
     -44134902859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-29 + 5*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])^2*
       (230 + 137*\[FormalN] + 28*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-8556 - 12119*\[FormalN] - 
        7287*\[FormalN]^2 - 2386*\[FormalN]^3 - 449*\[FormalN]^4 - 
        46*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-17029 - 20781*\[FormalN] - 10495*\[FormalN]^2 - 2799*\[FormalN]^3 - 
        414*\[FormalN]^4 - 32*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -55/64, \[FormalY][3] == -53497/46656, 
    \[FormalY][4] == -3147343/2985984, \[FormalY][5] == 
     -56638926859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(13 + 3*\[FormalN])*(17 + 8*\[FormalN] + 
        \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*
       (4 + \[FormalN])^2*(270 + 163*\[FormalN] + 32*\[FormalN]^2 + 
        2*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(389 + 945*\[FormalN] + 688*\[FormalN]^2 + 
        223*\[FormalN]^3 + 34*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-25221 - 33069*\[FormalN] - 
        18175*\[FormalN]^2 - 5359*\[FormalN]^3 - 894*\[FormalN]^4 - 
        80*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 57/64, \[FormalY][3] == 55063/46656, 
    \[FormalY][4] == 3294385/2985984, \[FormalY][5] == 
     58976229109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(-3 + 3*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (817 + 696*\[FormalN] + 227*\[FormalN]^2 + 34*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(589 + 519*\[FormalN] + 181*\[FormalN]^2 + 
        30*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-15429 - 18941*\[FormalN] - 9651*\[FormalN]^2 - 2606*\[FormalN]^3 - 
        392*\[FormalN]^4 - 31*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -51/64, \[FormalY][3] == -50149/46656, 
    \[FormalY][4] == -2835763/2985984, \[FormalY][5] == 
     -51531431359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(47 + 23*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (1033 + 894*\[FormalN] + 287*\[FormalN]^2 + 40*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(-11 + 129*\[FormalN] + 97*\[FormalN]^2 + 
        24*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-23621 - 31229*\[FormalN] - 17331*\[FormalN]^2 - 5166*\[FormalN]^3 - 
        872*\[FormalN]^4 - 79*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 53/64, \[FormalY][3] == 51571/46656, 
    \[FormalY][4] == 2969485/2985984, \[FormalY][5] == 
     53543428609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(2 + 13*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (736 + 627*\[FormalN] + 207*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-10140 - 13791*\[FormalN] - 7954*\[FormalN]^2 - 2505*\[FormalN]^3 - 
        457*\[FormalN]^4 - 46*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-14149 - 17405*\[FormalN] - 
        8915*\[FormalN]^2 - 2430*\[FormalN]^3 - 371*\[FormalN]^4 - 
        30*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -49/64, 
    \[FormalY][3] == -48679/46656, \[FormalY][4] == -2699221/2985984, 
    \[FormalY][5] == -49447450729/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(162 + 125*\[FormalN] + 33*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(994 + 869*\[FormalN] + 
        283*\[FormalN]^2 + 40*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(-385 + 140*\[FormalN] + 
        367*\[FormalN]^2 + 165*\[FormalN]^3 + 30*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-22341 - 29693*\[FormalN] - 16595*\[FormalN]^2 - 4990*\[FormalN]^3 - 
        851*\[FormalN]^4 - 78*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/64, \[FormalY][3] == 50005/46656, 
    \[FormalY][4] == 2825035/2985984, \[FormalY][5] == 
     51269954359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(13 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (554 + 477*\[FormalN] + 165*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-16292 - 20673*\[FormalN] - 11074*\[FormalN]^2 - 3223*\[FormalN]^3 - 
        541*\[FormalN]^4 - 50*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (5851 + 8595*\[FormalN] + 
        5135*\[FormalN]^2 + 1610*\[FormalN]^3 + 281*\[FormalN]^4 + 
        26*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/64, 
    \[FormalY][3] == -40255/46656, \[FormalY][4] == -1059925/2985984, 
    \[FormalY][5] == -37318150729/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(27 + 11*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (104 + 197*\[FormalN] + 107*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-16908 - 22067*\[FormalN] - 12136*\[FormalN]^2 - 3595*\[FormalN]^3 - 
        603*\[FormalN]^4 - 54*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-2341 - 3693*\[FormalN] - 
        2545*\[FormalN]^2 - 950*\[FormalN]^3 - 199*\[FormalN]^4 - 
        22*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/64, \[FormalY][3] == 40285/46656, 
    \[FormalY][4] == 1151179/2985984, \[FormalY][5] == 
     37441814359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(21 + 9*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (457 + 422*\[FormalN] + 157*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-17016 - 21866*\[FormalN] - 11823*\[FormalN]^2 - 3451*\[FormalN]^3 - 
        575*\[FormalN]^4 - 52*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4571 + 7059*\[FormalN] + 
        4399*\[FormalN]^2 + 1434*\[FormalN]^3 + 260*\[FormalN]^4 + 
        25*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -19/64, 
    \[FormalY][3] == -40429/46656, \[FormalY][4] == -1151539/2985984, 
    \[FormalY][5] == -37606091359/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(29 + 11*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (207 + 272*\[FormalN] + 127*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-16984 - 22234*\[FormalN] - 12237*\[FormalN]^2 - 3619*\[FormalN]^3 - 
        605*\[FormalN]^4 - 54*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-3621 - 5229*\[FormalN] - 
        3281*\[FormalN]^2 - 1126*\[FormalN]^3 - 220*\[FormalN]^4 - 
        23*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/64, \[FormalY][3] == 40555/46656, 
    \[FormalY][4] == 1243789/2985984, \[FormalY][5] == 
     37839328609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + \[FormalN])^3*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])^3*(21 + 12*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-17948 - 23339*\[FormalN] - 12705*\[FormalN]^2 - 3706*\[FormalN]^3 - 
        611*\[FormalN]^4 - 54*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (2971 + 5219*\[FormalN] + 
        3555*\[FormalN]^2 + 1241*\[FormalN]^3 + 238*\[FormalN]^4 + 
        24*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -23/64, 
    \[FormalY][3] == -41185/46656, \[FormalY][4] == -1343887/2985984, 
    \[FormalY][5] == -38684106859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + \[FormalN])^3*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])^3*(21 + 12*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-17052 - 22411*\[FormalN] - 12345*\[FormalN]^2 - 3644*\[FormalN]^3 - 
        607*\[FormalN]^4 - 54*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-5221 - 7069*\[FormalN] - 
        4125*\[FormalN]^2 - 1319*\[FormalN]^3 - 242*\[FormalN]^4 - 
        24*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 25/64, \[FormalY][3] == 41455/46656, 
    \[FormalY][4] == 1439089/2985984, \[FormalY][5] == 
     39093609109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(3 + 21*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (946 + 752*\[FormalN] + 233*\[FormalN]^2 + 34*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-15508 - 19209*\[FormalN] - 10137*\[FormalN]^2 - 2948*\[FormalN]^3 - 
        503*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (10779 + 14531*\[FormalN] + 
        7995*\[FormalN]^2 + 2299*\[FormalN]^3 + 364*\[FormalN]^4 + 
        30*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 9/64, \[FormalY][3] == 42319/46656, 
    \[FormalY][4] == 625201/2985984, \[FormalY][5] == 
     39814833109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(253 + 171*\[FormalN] + 39*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(1554 + 1248*\[FormalN] + 
        367*\[FormalN]^2 + 46*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (-2373 - 1417*\[FormalN] - 74*\[FormalN]^2 + 113*\[FormalN]^3 + 
        28*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (61 + 27*\[FormalN] + 3*\[FormalN]^2)*(311 + 302*\[FormalN] + 
        108*\[FormalN]^2 + 17*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -7/64, \[FormalY][3] == -42913/46656, 
    \[FormalY][4] == -512719/2985984, \[FormalY][5] == 
     -40563522859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(3 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (817 + 664*\[FormalN] + 211*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-15576 - 19386*\[FormalN] - 10245*\[FormalN]^2 - 2973*\[FormalN]^3 - 
        505*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (9179 + 12691*\[FormalN] + 
        7151*\[FormalN]^2 + 2106*\[FormalN]^3 + 342*\[FormalN]^4 + 
        29*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 13/64, \[FormalY][3] == 40915/46656, 
    \[FormalY][4] == 860749/2985984, \[FormalY][5] == 
     37972312609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(53 + 25*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (1433 + 1186*\[FormalN] + 359*\[FormalN]^2 + 46*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(-2606 - 1727*\[FormalN] - 217*\[FormalN]^2 + 
        85*\[FormalN]^3 + 26*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (17371 + 24979*\[FormalN] + 
        14831*\[FormalN]^2 + 4666*\[FormalN]^3 + 822*\[FormalN]^4 + 
        77*\[FormalN]^5 + 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -11/64, 
    \[FormalY][3] == -41365/46656, \[FormalY][4] == -756979/2985984, 
    \[FormalY][5] == -38464547359/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(5 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (714 + 589*\[FormalN] + 191*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-15652 - 19553*\[FormalN] - 10346*\[FormalN]^2 - 2997*\[FormalN]^3 - 
        507*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (7899 + 11155*\[FormalN] + 
        6415*\[FormalN]^2 + 1930*\[FormalN]^3 + 321*\[FormalN]^4 + 
        28*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/64, \[FormalY][3] == 40417/46656, 
    \[FormalY][4] == 965803/2985984, \[FormalY][5] == 
     37420919479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(45 + 23*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (1336 + 1131*\[FormalN] + 351*\[FormalN]^2 + 46*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(-2787 - 1980*\[FormalN] - 341*\[FormalN]^2 + 
        59*\[FormalN]^3 + 24*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (16091 + 23443*\[FormalN] + 
        14095*\[FormalN]^2 + 4490*\[FormalN]^3 + 801*\[FormalN]^4 + 
        76*\[FormalN]^5 + 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -13/64, 
    \[FormalY][3] == -40771/46656, \[FormalY][4] == -866869/2985984, 
    \[FormalY][5] == -37763485609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^3*
       (4 + \[FormalN])*(5 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(421 + 387*\[FormalN] + 
        143*\[FormalN]^2 + 26*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (978 + 766*\[FormalN] + 235*\[FormalN]^2 + 34*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (3851 + 6395*\[FormalN] + 4170*\[FormalN]^2 + 1399*\[FormalN]^3 + 
        258*\[FormalN]^4 + 25*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -25/64, \[FormalY][3] == -38851/46656, 
    \[FormalY][4] == -1452973/2985984, \[FormalY][5] == 
     -35980579729/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(5 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(181 + 239*\[FormalN] + 
        113*\[FormalN]^2 + 24*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-15112 - 19842*\[FormalN] - 
        11008*\[FormalN]^2 - 3304*\[FormalN]^3 - 565*\[FormalN]^4 - 
        52*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-4341 - 5893*\[FormalN] - 3510*\[FormalN]^2 - 1161*\[FormalN]^3 - 
        222*\[FormalN]^4 - 23*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/64, \[FormalY][3] == 39097/46656, 
    \[FormalY][4] == 1537747/2985984, \[FormalY][5] == 
     36377861359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(71 + 54*\[FormalN] + 13*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (325 + 329*\[FormalN] + 134*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(1012 + 811*\[FormalN] + 252*\[FormalN]^2 + 
        36*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (2571 + 4859*\[FormalN] + 3434*\[FormalN]^2 + 1223*\[FormalN]^3 + 
        237*\[FormalN]^4 + 24*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -27/64, \[FormalY][3] == -39241/46656, 
    \[FormalY][4] == -1539403/2985984, \[FormalY][5] == 
     -36531932359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(79 + 56*\[FormalN] + 13*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (275 + 309*\[FormalN] + 132*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(938 + 769*\[FormalN] + 246*\[FormalN]^2 + 
        36*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-5621 - 7429*\[FormalN] - 4246*\[FormalN]^2 - 1337*\[FormalN]^3 - 
        243*\[FormalN]^4 - 24*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 29/64, \[FormalY][3] == 39583/46656, 
    \[FormalY][4] == 1626037/2985984, \[FormalY][5] == 
     37033495609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(17 + 24*\[FormalN] + 9*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (667 + 567*\[FormalN] + 188*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-15400 - 19330*\[FormalN] - 10266*\[FormalN]^2 - 2983*\[FormalN]^3 - 
        506*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (7179 + 10491*\[FormalN] + 
        6186*\[FormalN]^2 + 1895*\[FormalN]^3 + 319*\[FormalN]^4 + 
        28*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/64, \[FormalY][3] == 39079/46656, 
    \[FormalY][4] == 1273237/2985984, \[FormalY][5] == 
     35999539609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(167 + 134*\[FormalN] + 35*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(1283 + 1113*\[FormalN] + 
        350*\[FormalN]^2 + 46*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (-2850 - 2060*\[FormalN] - 369*\[FormalN]^2 + 56*\[FormalN]^3 + 
        24*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (15371 + 22779*\[FormalN] + 13866*\[FormalN]^2 + 4455*\[FormalN]^3 + 
        799*\[FormalN]^4 + 76*\[FormalN]^5 + 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -19/64, \[FormalY][3] == -39313/46656, 
    \[FormalY][4] == -1180267/2985984, \[FormalY][5] == 
     -36156704359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(7 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (573 + 497*\[FormalN] + 169*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(956 + 728*\[FormalN] + 219*\[FormalN]^2 + 
        32*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (5899 + 8955*\[FormalN] + 5450*\[FormalN]^2 + 1719*\[FormalN]^3 + 
        298*\[FormalN]^4 + 27*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/64, \[FormalY][3] == 38797/46656, 
    \[FormalY][4] == 1367059/2985984, \[FormalY][5] == 
     35789426479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(47 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (1187 + 1055*\[FormalN] + 341*\[FormalN]^2 + 46*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(-2986 - 2274*\[FormalN] - 482*\[FormalN]^2 + 
        31*\[FormalN]^3 + 22*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (11 + 7*\[FormalN] + \[FormalN]^2)*
       (21 + 9*\[FormalN] + \[FormalN]^2)*(61 + 27*\[FormalN] + 
        3*\[FormalN]^2)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/64, 
    \[FormalY][3] == -38935/46656, \[FormalY][4] == -1278061/2985984, 
    \[FormalY][5] == -35813878609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(40 + 37*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (316 + 311*\[FormalN] + 123*\[FormalN]^2 + 24*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-15140 - 19585*\[FormalN] - 10682*\[FormalN]^2 - 3159*\[FormalN]^3 - 
        537*\[FormalN]^4 - 50*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (2251 + 4555*\[FormalN] + 
        3326*\[FormalN]^2 + 1206*\[FormalN]^3 + 236*\[FormalN]^4 + 
        24*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -29/64, 
    \[FormalY][3] == -38743/46656, \[FormalY][4] == -1624369/2985984, 
    \[FormalY][5] == -36148085029/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(50 + 41*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*(4 + \[FormalN])*
       (82 + 65*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-13740 - 18051*\[FormalN] - 
        10050*\[FormalN]^2 - 3043*\[FormalN]^3 - 529*\[FormalN]^4 - 
        50*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-5941 - 7733*\[FormalN] - 4354*\[FormalN]^2 - 1354*\[FormalN]^3 - 
        244*\[FormalN]^4 - 24*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/64, \[FormalY][3] == 39133/46656, 
    \[FormalY][4] == 1706911/2985984, \[FormalY][5] == 
     36699988459/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(11 + 7*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (462 + 419*\[FormalN] + 149*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-15004 - 19071*\[FormalN] - 10226*\[FormalN]^2 - 2987*\[FormalN]^3 - 
        507*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (4299 + 7115*\[FormalN] + 
        4606*\[FormalN]^2 + 1526*\[FormalN]^3 + 276*\[FormalN]^4 + 
        26*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/64, \[FormalY][3] == 38545/46656, 
    \[FormalY][4] == 1541983/2985984, \[FormalY][5] == 
     35791326379/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(112 + 103*\[FormalN] + 31*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(1068 + 987*\[FormalN] + 
        331*\[FormalN]^2 + 46*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (-3129 - 2506*\[FormalN] - 603*\[FormalN]^2 + 5*\[FormalN]^3 + 
        20*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (12491 + 19403*\[FormalN] + 12286*\[FormalN]^2 + 4086*\[FormalN]^3 + 
        756*\[FormalN]^4 + 74*\[FormalN]^5 + 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -25/64, \[FormalY][3] == -38539/46656, 
    \[FormalY][4] == -1457809/2985984, \[FormalY][5] == 
     -35636079109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-24 - 13*\[FormalN] + \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (500 + 517*\[FormalN] + 201*\[FormalN]^2 + 34*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (1796 - 527*\[FormalN] - 2088*\[FormalN]^2 - 1217*\[FormalN]^3 - 
        317*\[FormalN]^4 - 40*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-22749 - 26695*\[FormalN] - 
        12924*\[FormalN]^2 - 3294*\[FormalN]^3 - 464*\[FormalN]^4 - 
        34*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -93/64, 
    \[FormalY][3] == -82483/46656, \[FormalY][4] == -5973553/2985984, 
    \[FormalY][5] == -102097310029/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(66 + 65*\[FormalN] + 23*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (55 + 55*\[FormalN] + 18*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (3871 + 4148*\[FormalN] + 1799*\[FormalN]^2 + 395*\[FormalN]^3 + 
        44*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-30941 - 38983*\[FormalN] - 20604*\[FormalN]^2 - 5854*\[FormalN]^3 - 
        944*\[FormalN]^4 - 82*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 95/64, \[FormalY][3] == 84817/46656, 
    \[FormalY][4] == 6171295/2985984, \[FormalY][5] == 
     105773563459/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(-3 + \[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (538 + 517*\[FormalN] + 191*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-1140 - 4109*\[FormalN] - 3808*\[FormalN]^2 - 1621*\[FormalN]^3 - 
        363*\[FormalN]^4 - 42*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-20701 - 24135*\[FormalN] - 
        11644*\[FormalN]^2 - 2974*\[FormalN]^3 - 424*\[FormalN]^4 - 
        32*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 91/64, \[FormalY][3] == 80341/46656, 
    \[FormalY][4] == 5794399/2985984, \[FormalY][5] == 
     98831301379/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(96 + 79*\[FormalN] + 19*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-452 - 241*\[FormalN] - \[FormalN]^2 + 16*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-10940 - 17647*\[FormalN] - 11300*\[FormalN]^2 - 3697*\[FormalN]^3 - 
        651*\[FormalN]^4 - 58*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-12509 - 11847*\[FormalN] - 
        3964*\[FormalN]^2 - 414*\[FormalN]^3 + 56*\[FormalN]^4 + 
        16*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -89/64, 
    \[FormalY][3] == -78391/46656, \[FormalY][4] == -5631889/2985984, 
    \[FormalY][5] == -95933304109/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(-7 + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(607 + 581*\[FormalN] + 
        211*\[FormalN]^2 + 34*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-1112 - 3982*\[FormalN] - 
        3718*\[FormalN]^2 - 1598*\[FormalN]^3 - 361*\[FormalN]^4 - 
        42*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-21149 - 24855*\[FormalN] - 12080*\[FormalN]^2 - 3101*\[FormalN]^3 - 
        442*\[FormalN]^4 - 33*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -89/64, \[FormalY][3] == -78703/46656, 
    \[FormalY][4] == -5657005/2985984, \[FormalY][5] == 
     -96500104729/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - 3*(2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(11 + 6*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (353 + 371*\[FormalN] + 151*\[FormalN]^2 + 28*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(732 + 616*\[FormalN] + 205*\[FormalN]^2 + 
        32*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-29341 - 37143*\[FormalN] - 19760*\[FormalN]^2 - 5661*\[FormalN]^3 - 
        922*\[FormalN]^4 - 81*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 91/64, \[FormalY][3] == 80893/46656, 
    \[FormalY][4] == 5843155/2985984, \[FormalY][5] == 
     99919136359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-39 - 14*\[FormalN] + 3*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (639 + 631*\[FormalN] + 230*\[FormalN]^2 + 36*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (264 - 2510*\[FormalN] - 3128*\[FormalN]^2 - 1493*\[FormalN]^3 - 
        354*\[FormalN]^4 - 42*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-22429 - 26391*\[FormalN] - 
        12816*\[FormalN]^2 - 3277*\[FormalN]^3 - 463*\[FormalN]^4 - 
        34*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -91/64, 
    \[FormalY][3] == -81037/46656, \[FormalY][4] == -5858635/2985984, 
    \[FormalY][5] == -100273007359/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(111 + 96*\[FormalN] + 29*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(311 + 349*\[FormalN] + 
        148*\[FormalN]^2 + 28*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (3434 + 3694*\[FormalN] + 1621*\[FormalN]^2 + 364*\[FormalN]^3 + 
        42*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-30621 - 38679*\[FormalN] - 20496*\[FormalN]^2 - 5837*\[FormalN]^3 - 
        943*\[FormalN]^4 - 82*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 93/64, \[FormalY][3] == 83323/46656, 
    \[FormalY][4] == 6055861/2985984, \[FormalY][5] == 
     103948420609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(15 + 16*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (657 + 581*\[FormalN] + 200*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(366 + 429*\[FormalN] + 172*\[FormalN]^2 + 
        30*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-17821 - 20759*\[FormalN] - 10064*\[FormalN]^2 - 2605*\[FormalN]^3 - 
        381*\[FormalN]^4 - 30*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 85/64, \[FormalY][3] == 75043/46656, 
    \[FormalY][4] == 5343637/2985984, \[FormalY][5] == 
     91012864609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(135 + 94*\[FormalN] + 19*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*
       (4 + \[FormalN])*(-393 - 139*\[FormalN] + 38*\[FormalN]^2 + 
        20*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(884 + 871*\[FormalN] + 298*\[FormalN]^2 + 
        42*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-9629 - 8471*\[FormalN] - 2384*\[FormalN]^2 - 45*\[FormalN]^3 + 
        99*\[FormalN]^4 + 18*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -83/64, \[FormalY][3] == -73333/46656, 
    \[FormalY][4] == -5195371/2985984, \[FormalY][5] == 
     -88471379359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])^2*(2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(615 + 559*\[FormalN] + 
        197*\[FormalN]^2 + 32*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (-3832 - 7294*\[FormalN] - 
        5312*\[FormalN]^2 - 1976*\[FormalN]^3 - 405*\[FormalN]^4 - 
        44*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-19101 - 22295*\[FormalN] - 10800*\[FormalN]^2 - 2781*\[FormalN]^3 - 
        402*\[FormalN]^4 - 31*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 76705/46656, 
    \[FormalY][4] == 5488147/2985984, \[FormalY][5] == 
     93469901479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])^3*
       (4 + \[FormalN])*(13 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(-425 - 189*\[FormalN] + 
        19*\[FormalN]^2 + 18*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (798 + 822*\[FormalN] + 291*\[FormalN]^2 + 42*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-10909 - 10007*\[FormalN] - 3120*\[FormalN]^2 - 221*\[FormalN]^3 + 
        78*\[FormalN]^4 + 17*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -85/64, \[FormalY][3] == -74899/46656, 
    \[FormalY][4] == -5334637/2985984, \[FormalY][5] == 
     -90789403609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-16 + \[FormalN] + 5*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*(37 + 16*\[FormalN] + 2*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (-4756 - 8125*\[FormalN] - 
        5586*\[FormalN]^2 - 2015*\[FormalN]^3 - 407*\[FormalN]^4 - 
        44*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-19149 - 22655*\[FormalN] - 11115*\[FormalN]^2 - 2890*\[FormalN]^3 - 
        419*\[FormalN]^4 - 32*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -81/64, \[FormalY][3] == -72331/46656, 
    \[FormalY][4] == -5087701/2985984, \[FormalY][5] == 
     -87028675729/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(144 + 113*\[FormalN] + 31*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (134 + 97*\[FormalN] + 24*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (1729 + 2052*\[FormalN] + 1025*\[FormalN]^2 + 267*\[FormalN]^3 + 
        36*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-27341 - 34943*\[FormalN] - 18795*\[FormalN]^2 - 5450*\[FormalN]^3 - 
        899*\[FormalN]^4 - 80*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 83/64, \[FormalY][3] == 74305/46656, 
    \[FormalY][4] == 5259595/2985984, \[FormalY][5] == 
     90098489359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(-9 + \[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (793 + 714*\[FormalN] + 241*\[FormalN]^2 + 36*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-3560 - 6854*\[FormalN] - 5079*\[FormalN]^2 - 1925*\[FormalN]^3 - 
        401*\[FormalN]^4 - 44*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-20429 - 24191*\[FormalN] - 
        11851*\[FormalN]^2 - 3066*\[FormalN]^3 - 440*\[FormalN]^4 - 
        33*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -83/64, 
    \[FormalY][3] == -74449/46656, \[FormalY][4] == -5273779/2985984, 
    \[FormalY][5] == -90430166359/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(41 + 21*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (657 + 616*\[FormalN] + 217*\[FormalN]^2 + 34*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(2190 + 2511*\[FormalN] + 1199*\[FormalN]^2 + 
        297*\[FormalN]^3 + 38*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-28621 - 36479*\[FormalN] - 
        19531*\[FormalN]^2 - 5626*\[FormalN]^3 - 920*\[FormalN]^4 - 
        81*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 85/64, \[FormalY][3] == 76519/46656, 
    \[FormalY][4] == 5455885/2985984, \[FormalY][5] == 
     93740053609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-61 - 11*\[FormalN] + 5*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (862 + 788*\[FormalN] + 263*\[FormalN]^2 + 38*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-2092 - 5367*\[FormalN] - 4515*\[FormalN]^2 - 1830*\[FormalN]^3 - 
        395*\[FormalN]^4 - 44*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] - (21 + 9*\[FormalN] + \[FormalN]^2)*
       (1049 + 790*\[FormalN] + 216*\[FormalN]^2 + 25*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -87/64, \[FormalY][3] == -79093/46656, 
    \[FormalY][4] == -5694223/2985984, \[FormalY][5] == 
     -98412081859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(189 + 139*\[FormalN] + 35*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(638 + 612*\[FormalN] + 
        217*\[FormalN]^2 + 34*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (2773 + 3061*\[FormalN] + 1396*\[FormalN]^2 + 329*\[FormalN]^3 + 
        40*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-30221 - 38319*\[FormalN] - 20375*\[FormalN]^2 - 5819*\[FormalN]^3 - 
        942*\[FormalN]^4 - 82*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 89/64, \[FormalY][3] == 81307/46656, 
    \[FormalY][4] == 5893105/2985984, \[FormalY][5] == 
     102130434109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(61 + 43*\[FormalN] + 11*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (740 + 612*\[FormalN] + 203*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-11364 - 16181*\[FormalN] - 9527*\[FormalN]^2 - 2984*\[FormalN]^3 - 
        527*\[FormalN]^4 - 50*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-14221 - 16719*\[FormalN] - 
        8255*\[FormalN]^2 - 2201*\[FormalN]^3 - 336*\[FormalN]^4 - 
        28*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 73/64, \[FormalY][3] == 66619/46656, 
    \[FormalY][4] == 4540081/2985984, \[FormalY][5] == 
     78400458109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(189 + 107*\[FormalN] + 19*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*
       (4 + \[FormalN])*(-260 + 12*\[FormalN] + 83*\[FormalN]^2 + 
        24*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-17636 - 24469*\[FormalN] - 13903*\[FormalN]^2 - 4138*\[FormalN]^3 - 
        679*\[FormalN]^4 - 58*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-6029 - 4431*\[FormalN] - 
        575*\[FormalN]^2 + 359*\[FormalN]^3 + 144*\[FormalN]^4 + 
        20*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -71/64, 
    \[FormalY][3] == -65269/46656, \[FormalY][4] == -4406863/2985984, 
    \[FormalY][5] == -76358697859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(9 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (721 + 608*\[FormalN] + 203*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-9032 - 13398*\[FormalN] - 8189*\[FormalN]^2 - 2659*\[FormalN]^3 - 
        487*\[FormalN]^4 - 48*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-15821 - 18559*\[FormalN] - 
        9099*\[FormalN]^2 - 2394*\[FormalN]^3 - 358*\[FormalN]^4 - 
        29*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 77/64, \[FormalY][3] == 69103/46656, 
    \[FormalY][4] == 4796365/2985984, \[FormalY][5] == 
     82165837609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(41 + 15*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-329 - 62*\[FormalN] + 61*\[FormalN]^2 + 22*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-16168 - 22982*\[FormalN] - 13339*\[FormalN]^2 - 4043*\[FormalN]^3 - 
        673*\[FormalN]^4 - 58*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-7629 - 6271*\[FormalN] - 
        1419*\[FormalN]^2 + 166*\[FormalN]^3 + 122*\[FormalN]^4 + 
        19*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -75/64, 
    \[FormalY][3] == -67609/46656, \[FormalY][4] == -4658035/2985984, 
    \[FormalY][5] == -79927022359/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(16 + 17*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])^2*
       (177 + 107*\[FormalN] + 24*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (-7188 - 11101*\[FormalN] - 
        7034*\[FormalN]^2 - 2365*\[FormalN]^3 - 449*\[FormalN]^4 - 
        46*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][3 + \[FormalN]] + 
      (-17101 - 20095*\[FormalN] - 9835*\[FormalN]^2 - 2570*\[FormalN]^3 - 
        379*\[FormalN]^4 - 30*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 79/64, \[FormalY][3] == 70549/46656, 
    \[FormalY][4] == 4931371/2985984, \[FormalY][5] == 
     84324794479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(144 + 95*\[FormalN] + 19*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*
       (4 + \[FormalN])*(-382 - 123*\[FormalN] + 41*\[FormalN]^2 + 
        20*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-14972 - 21711*\[FormalN] - 12832*\[FormalN]^2 - 3953*\[FormalN]^3 - 
        667*\[FormalN]^4 - 58*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-8909 - 7807*\[FormalN] - 
        2155*\[FormalN]^2 - 10*\[FormalN]^3 + 101*\[FormalN]^4 + 
        18*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -77/64, 
    \[FormalY][3] == -68959/46656, \[FormalY][4] == -4788661/2985984, 
    \[FormalY][5] == -81951610609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(10 + 3*\[FormalN])*(7 + 5*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-310 - 131*\[FormalN] + 19*\[FormalN]^2 + 16*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(6665 + 6838*\[FormalN] + 2777*\[FormalN]^2 + 
        555*\[FormalN]^3 + 54*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-37101 - 46095*\[FormalN] - 
        23885*\[FormalN]^2 - 6610*\[FormalN]^3 - 1031*\[FormalN]^4 - 
        86*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 111/64, \[FormalY][3] == 108781/46656, 
    \[FormalY][4] == 8478379/2985984, \[FormalY][5] == 
     153231494479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-90 - 41*\[FormalN] - \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (500 + 619*\[FormalN] + 251*\[FormalN]^2 + 40*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (9660 + 8047*\[FormalN] + 1524*\[FormalN]^2 - 495*\[FormalN]^3 - 
        251*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-28909 - 33807*\[FormalN] - 
        16205*\[FormalN]^2 - 4050*\[FormalN]^3 - 551*\[FormalN]^4 - 
        38*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -109/64, 
    \[FormalY][3] == -105895/46656, \[FormalY][4] == -8204341/2985984, 
    \[FormalY][5] == -147647470609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(27 + 17*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-73 + 74*\[FormalN] + 79*\[FormalN]^2 + 22*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(1461 + 1129*\[FormalN] + 327*\[FormalN]^2 + 
        42*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-35821 - 44559*\[FormalN] - 23149*\[FormalN]^2 - 6434*\[FormalN]^3 - 
        1010*\[FormalN]^4 - 85*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 109/64, \[FormalY][3] == 106039/46656, 
    \[FormalY][4] == 8222413/2985984, \[FormalY][5] == 
     148088497609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(-23 - 3*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (623 + 696*\[FormalN] + 263*\[FormalN]^2 + 40*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(-439 - 81*\[FormalN] + 71*\[FormalN]^2 + 
        24*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-27629 - 32271*\[FormalN] - 15469*\[FormalN]^2 - 3874*\[FormalN]^3 - 
        530*\[FormalN]^4 - 37*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -107/64, \[FormalY][3] == -103249/46656, 
    \[FormalY][4] == -7959667/2985984, \[FormalY][5] == 
     -142774922359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(157 + 123*\[FormalN] + 33*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(228 + 318*\[FormalN] + 
        145*\[FormalN]^2 + 28*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (4811 + 4947*\[FormalN] + 2052*\[FormalN]^2 + 431*\[FormalN]^3 + 
        46*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-34221 - 42719*\[FormalN] - 22305*\[FormalN]^2 - 6241*\[FormalN]^3 - 
        988*\[FormalN]^4 - 84*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 105/64, \[FormalY][3] == 100963/46656, 
    \[FormalY][4] == 7753585/2985984, \[FormalY][5] == 
     138835638109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-93 - 27*\[FormalN] + 3*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (772 + 782*\[FormalN] + 275*\[FormalN]^2 + 40*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3756 + 951*\[FormalN] - 1845*\[FormalN]^2 - 1282*\[FormalN]^3 - 
        341*\[FormalN]^4 - 42*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-26029 - 30431*\[FormalN] - 
        14625*\[FormalN]^2 - 3681*\[FormalN]^3 - 508*\[FormalN]^4 - 
        36*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -103/64, 
    \[FormalY][3] == -98317/46656, \[FormalY][4] == -7506319/2985984, 
    \[FormalY][5] == -133894077859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(35 + 69*\[FormalN] + 27*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-870 - 534*\[FormalN] - 
        71*\[FormalN]^2 + 10*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (9325 + 9507*\[FormalN] + 3774*\[FormalN]^2 + 719*\[FormalN]^3 + 
        64*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-42029 - 52031*\[FormalN] - 26745*\[FormalN]^2 - 7299*\[FormalN]^3 - 
        1114*\[FormalN]^4 - 90*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -119/64, \[FormalY][3] == -122509/46656, 
    \[FormalY][4] == -9923791/2985984, \[FormalY][5] == 
     -185105301859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^3*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(285 + 219*\[FormalN] + 57*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(2630 + 2566*\[FormalN] + 
        949*\[FormalN]^2 + 158*\[FormalN]^3 + 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (14925 + 17043*\[FormalN] + 7836*\[FormalN]^2 + 1815*\[FormalN]^3 + 
        212*\[FormalN]^4 + 10*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-50221 - 64319*\[FormalN] - 34425*\[FormalN]^2 - 9859*\[FormalN]^3 - 
        1594*\[FormalN]^4 - 138*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 121/64, \[FormalY][3] == 126019/46656, 
    \[FormalY][4] == 10298929/2985984, \[FormalY][5] == 
     193473054109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(9 + 13*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-721 - 448*\[FormalN] - 59*\[FormalN]^2 + 10*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(2127 + 1655*\[FormalN] + 465*\[FormalN]^2 + 
        54*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-40429 - 50191*\[FormalN] - 25901*\[FormalN]^2 - 7106*\[FormalN]^3 - 
        1092*\[FormalN]^4 - 89*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -115/64, \[FormalY][3] == -115273/46656, 
    \[FormalY][4] == -9135283/2985984, \[FormalY][5] == 
     -167261906359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])^2*(59 + 33*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (2329 + 2322*\[FormalN] + 883*\[FormalN]^2 + 152*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(3473 + 3135*\[FormalN] + 1079*\[FormalN]^2 + 
        168*\[FormalN]^3 + 10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-48621 - 62479*\[FormalN] - 33581*\[FormalN]^2 - 9666*\[FormalN]^3 - 
        1572*\[FormalN]^4 - 137*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 117/64, \[FormalY][3] == 118639/46656, 
    \[FormalY][4] == 9483277/2985984, \[FormalY][5] == 
     174812953609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(38 + 55*\[FormalN] + 23*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-598 - 371*\[FormalN] - 
        47*\[FormalN]^2 + 10*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (7849 + 8102*\[FormalN] + 3283*\[FormalN]^2 + 645*\[FormalN]^3 + 
        60*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-39149 - 48655*\[FormalN] - 25165*\[FormalN]^2 - 6930*\[FormalN]^3 - 
        1071*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -113/64, \[FormalY][3] == -111859/46656, 
    \[FormalY][4] == -8779861/2985984, \[FormalY][5] == 
     -159515575729/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^3*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(198 + 167*\[FormalN] + 49*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(2092 + 2117*\[FormalN] + 
        823*\[FormalN]^2 + 146*\[FormalN]^3 + 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (13071 + 15152*\[FormalN] + 7111*\[FormalN]^2 + 1691*\[FormalN]^3 + 
        204*\[FormalN]^4 + 10*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-47341 - 60943*\[FormalN] - 32845*\[FormalN]^2 - 9490*\[FormalN]^3 - 
        1551*\[FormalN]^4 - 136*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 115/64, \[FormalY][3] == 115129/46656, 
    \[FormalY][4] == 9110731/2985984, \[FormalY][5] == 
     166573829359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(19 + 14*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-217 - 85*\[FormalN] + 25*\[FormalN]^2 + 16*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5826 + 6096*\[FormalN] + 2532*\[FormalN]^2 + 
        519*\[FormalN]^3 + 52*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-35101 - 43895*\[FormalN] - 
        22920*\[FormalN]^2 - 6399*\[FormalN]^3 - 1008*\[FormalN]^4 - 
        85*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 103/64, \[FormalY][3] == 95713/46656, 
    \[FormalY][4] == 7159123/2985984, \[FormalY][5] == 
     125139173479/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (-7 + \[FormalN])*(2 + \[FormalN])*
       (3 + \[FormalN])^3*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(457 + 553*\[FormalN] + 
        229*\[FormalN]^2 + 38*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (-466 - 134*\[FormalN] + 51*\[FormalN]^2 + 22*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-26909 - 31607*\[FormalN] - 15240*\[FormalN]^2 - 3839*\[FormalN]^3 - 
        528*\[FormalN]^4 - 37*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -101/64, \[FormalY][3] == -93043/46656, 
    \[FormalY][4] == -6919213/2985984, \[FormalY][5] == 
     -120463267609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(87 + 82*\[FormalN] + 27*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-9 + 101*\[FormalN] + 
        82*\[FormalN]^2 + 22*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5050 + 5274*\[FormalN] + 2203*\[FormalN]^2 + 460*\[FormalN]^3 + 
        48*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-33821 - 42359*\[FormalN] - 22184*\[FormalN]^2 - 6223*\[FormalN]^3 - 
        987*\[FormalN]^4 - 84*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 101/64, \[FormalY][3] == 93187/46656, 
    \[FormalY][4] == 6935989/2985984, \[FormalY][5] == 
     120853588609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-63 - 28*\[FormalN] + \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (559 + 619*\[FormalN] + 240*\[FormalN]^2 + 38*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (5000 + 2834*\[FormalN] - 768*\[FormalN]^2 - 987*\[FormalN]^3 - 
        302*\[FormalN]^4 - 40*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-25629 - 30071*\[FormalN] - 
        14504*\[FormalN]^2 - 3663*\[FormalN]^3 - 507*\[FormalN]^4 - 
        36*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -99/64, 
    \[FormalY][3] == -90613/46656, \[FormalY][4] == -6706507/2985984, 
    \[FormalY][5] == -116415839359/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(33 + 52*\[FormalN] + 23*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-567 - 365*\[FormalN] - 
        48*\[FormalN]^2 + 10*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (1888 + 1503*\[FormalN] + 434*\[FormalN]^2 + 52*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-38429 - 47991*\[FormalN] - 24936*\[FormalN]^2 - 6895*\[FormalN]^3 - 
        1069*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -107/64, \[FormalY][3] == -101773/46656, 
    \[FormalY][4] == -7741291/2985984, \[FormalY][5] == 
     -137062883359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(183 + 162*\[FormalN] + 49*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(1983 + 2055*\[FormalN] + 
        814*\[FormalN]^2 + 146*\[FormalN]^3 + 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (3162 + 2917*\[FormalN] + 1028*\[FormalN]^2 + 164*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-46621 - 60279*\[FormalN] - 32616*\[FormalN]^2 - 9455*\[FormalN]^3 - 
        1549*\[FormalN]^4 - 136*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 109/64, \[FormalY][3] == 104923/46656, 
    \[FormalY][4] == 8050837/2985984, \[FormalY][5] == 
     143509360609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(11 + 12*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-465 - 299*\[FormalN] - 37*\[FormalN]^2 + 10*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(6938 + 7294*\[FormalN] + 3018*\[FormalN]^2 + 
        607*\[FormalN]^3 + 58*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] - (21 + 9*\[FormalN] + \[FormalN]^2)*
       (29 + 11*\[FormalN] + \[FormalN]^2)*(61 + 27*\[FormalN] + 
        3*\[FormalN]^2)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -105/64, 
    \[FormalY][3] == -98575/46656, \[FormalY][4] == -7424749/2985984, 
    \[FormalY][5] == -130440832729/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(51 + 30*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (25 + 14*\[FormalN] + 2*\[FormalN]^2)*(71 + 35*\[FormalN] + 
        5*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(2968 + 2760*\[FormalN] + 985*\[FormalN]^2 + 
        160*\[FormalN]^3 + 10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-45341 - 58743*\[FormalN] - 31880*\[FormalN]^2 - 9279*\[FormalN]^3 - 
        1528*\[FormalN]^4 - 135*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 107/64, \[FormalY][3] == 101629/46656, 
    \[FormalY][4] == 7718035/2985984, \[FormalY][5] == 
     136438472359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(48 + 53*\[FormalN] + 21*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-140 - 43*\[FormalN] + 
        31*\[FormalN]^2 + 16*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5153 + 5468*\[FormalN] + 2313*\[FormalN]^2 + 485*\[FormalN]^3 + 
        50*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-33501 - 42055*\[FormalN] - 22076*\[FormalN]^2 - 6206*\[FormalN]^3 - 
        986*\[FormalN]^4 - 84*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 99/64, \[FormalY][3] == 89773/46656, 
    \[FormalY][4] == 6600655/2985984, \[FormalY][5] == 
     113902553779/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-42 - 25*\[FormalN] - \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (430 + 501*\[FormalN] + 209*\[FormalN]^2 + 36*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (5628 + 3983*\[FormalN] - 8*\[FormalN]^2 - 751*\[FormalN]^3 - 
        267*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-25309 - 29767*\[FormalN] - 
        14396*\[FormalN]^2 - 3646*\[FormalN]^3 - 506*\[FormalN]^4 - 
        36*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -97/64, 
    \[FormalY][3] == -87247/46656, \[FormalY][4] == -6381409/2985984, 
    \[FormalY][5] == -109739019709/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(15 + 13*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-358 - 235*\[FormalN] - 27*\[FormalN]^2 + 10*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(6211 + 6612*\[FormalN] + 2781*\[FormalN]^2 + 
        571*\[FormalN]^3 + 56*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-35549 - 44615*\[FormalN] - 
        23356*\[FormalN]^2 - 6526*\[FormalN]^3 - 1026*\[FormalN]^4 - 
        86*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -101/64, 
    \[FormalY][3] == -92491/46656, \[FormalY][4] == -6844321/2985984, 
    \[FormalY][5] == -118640357629/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^3*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(120 + 119*\[FormalN] + 41*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(1532 + 1663*\[FormalN] + 
        697*\[FormalN]^2 + 134*\[FormalN]^3 + 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (10929 + 13056*\[FormalN] + 6337*\[FormalN]^2 + 1563*\[FormalN]^3 + 
        196*\[FormalN]^4 + 10*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-43741 - 56903*\[FormalN] - 31036*\[FormalN]^2 - 9086*\[FormalN]^3 - 
        1506*\[FormalN]^4 - 134*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 103/64, \[FormalY][3] == 95401/46656, 
    \[FormalY][4] == 7114351/2985984, \[FormalY][5] == 
     124019547859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(-7 - \[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (392 + 434*\[FormalN] + 179*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(-19 + 127*\[FormalN] + 97*\[FormalN]^2 + 
        24*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-20249 - 24070*\[FormalN] - 11824*\[FormalN]^2 - 3064*\[FormalN]^3 - 
        440*\[FormalN]^4 - 33*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -77/64, \[FormalY][3] == -60937/46656, 
    \[FormalY][4] == -4062625/2985984, \[FormalY][5] == 
     -65182617529/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(23 + 15*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (118 + 168*\[FormalN] + 91*\[FormalN]^2 + 22*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(3114 + 3487*\[FormalN] + 1577*\[FormalN]^2 + 
        361*\[FormalN]^3 + 42*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-28441 - 36358*\[FormalN] - 
        19504*\[FormalN]^2 - 5624*\[FormalN]^3 - 920*\[FormalN]^4 - 
        81*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 79/64, \[FormalY][3] == 62947/46656, 
    \[FormalY][4] == 4217455/2985984, \[FormalY][5] == 
     67845695959/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(-1 + \[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (410 + 428*\[FormalN] + 169*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-2248 - 5046*\[FormalN] - 4101*\[FormalN]^2 - 1661*\[FormalN]^3 - 
        365*\[FormalN]^4 - 42*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-18201 - 21510*\[FormalN] - 
        10544*\[FormalN]^2 - 2744*\[FormalN]^3 - 400*\[FormalN]^4 - 
        31*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 59119/46656, 
    \[FormalY][4] == 3924079/2985984, \[FormalY][5] == 
     62854993879/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(31 + 15*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-280 - 150*\[FormalN] + 11*\[FormalN]^2 + 16*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(657 + 705*\[FormalN] + 263*\[FormalN]^2 + 
        40*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-10009 - 9222*\[FormalN] - 2864*\[FormalN]^2 - 184*\[FormalN]^3 + 
        80*\[FormalN]^4 + 17*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -73/64, \[FormalY][3] == -57493/46656, 
    \[FormalY][4] == -3799873/2985984, \[FormalY][5] == 
     -60825451609/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-11 - 4*\[FormalN] + 3*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (472 + 487*\[FormalN] + 188*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(144 + 243*\[FormalN] + 124*\[FormalN]^2 + 
        26*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-18649 - 22230*\[FormalN] - 10980*\[FormalN]^2 - 2871*\[FormalN]^3 - 
        418*\[FormalN]^4 - 32*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -73/64, \[FormalY][3] == -57805/46656, 
    \[FormalY][4] == -3821245/2985984, \[FormalY][5] == 
     -61283442229/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(69 + 72*\[FormalN] + 25*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(318 + 351*\[FormalN] + 
        148*\[FormalN]^2 + 28*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (2246 + 2590*\[FormalN] + 1227*\[FormalN]^2 + 300*\[FormalN]^3 + 
        38*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-26841 - 34518*\[FormalN] - 18660*\[FormalN]^2 - 5431*\[FormalN]^3 - 
        898*\[FormalN]^4 - 80*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 59671/46656, 
    \[FormalY][4] == 3966211/2985984, \[FormalY][5] == 
     63739518859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-22 - 10*\[FormalN] + 3*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (254 + 267*\[FormalN] + 103*\[FormalN]^2 + 17*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] - (4 + \[FormalN])^2*
       (73 + 202*\[FormalN] + 118*\[FormalN]^2 + 26*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (21 + 9*\[FormalN] + \[FormalN]^2)*(949 + 725*\[FormalN] + 
        202*\[FormalN]^2 + 24*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -75/64, \[FormalY][3] == -59815/46656, 
    \[FormalY][4] == -3979963/2985984, \[FormalY][5] == 
     -64033449859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(26 + 18*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (146 + 168*\[FormalN] + 73*\[FormalN]^2 + 14*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (673 + 592*\[FormalN] + 202*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-28121 - 36054*\[FormalN] - 19396*\[FormalN]^2 - 5607*\[FormalN]^3 - 
        919*\[FormalN]^4 - 81*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 77/64, \[FormalY][3] == 61777/46656, 
    \[FormalY][4] == 4134853/2985984, \[FormalY][5] == 
     66704058109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(14 + 16*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (245 + 238*\[FormalN] + 88*\[FormalN]^2 + 15*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-6424 - 10186*\[FormalN] - 6641*\[FormalN]^2 - 2292*\[FormalN]^3 - 
        444*\[FormalN]^4 - 46*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-15321 - 18134*\[FormalN] - 
        8964*\[FormalN]^2 - 2375*\[FormalN]^3 - 357*\[FormalN]^4 - 
        29*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 69/64, \[FormalY][3] == 54793/46656, 
    \[FormalY][4] == 3581605/2985984, \[FormalY][5] == 
     57468582109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(86 + 74*\[FormalN] + 17*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (-105 - 27*\[FormalN] + 24*\[FormalN]^2 + 10*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-13176 - 19354*\[FormalN] - 11623*\[FormalN]^2 - 3646*\[FormalN]^3 - 
        628*\[FormalN]^4 - 56*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-7129 - 5846*\[FormalN] - 
        1284*\[FormalN]^2 + 185*\[FormalN]^3 + 123*\[FormalN]^4 + 
        19*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -67/64, 
    \[FormalY][3] == -53407/46656, \[FormalY][4] == -3468763/2985984, 
    \[FormalY][5] == -55724541859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + 8*\[FormalN] + 5*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (464 + 461*\[FormalN] + 174*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(290 + 351*\[FormalN] + 150*\[FormalN]^2 + 
        28*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-16601 - 19670*\[FormalN] - 9700*\[FormalN]^2 - 2551*\[FormalN]^3 - 
        378*\[FormalN]^4 - 30*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 71/64, \[FormalY][3] == 56131/46656, 
    \[FormalY][4] == 3691267/2985984, \[FormalY][5] == 
     59144643979/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(75 + 68*\[FormalN] + 17*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-246 - 101*\[FormalN] + 30*\[FormalN]^2 + 18*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-12040 - 18130*\[FormalN] - 11128*\[FormalN]^2 - 3557*\[FormalN]^3 - 
        622*\[FormalN]^4 - 56*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-8409 - 7382*\[FormalN] - 
        2020*\[FormalN]^2 + 9*\[FormalN]^3 + 102*\[FormalN]^4 + 
        18*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -69/64, 
    \[FormalY][3] == -54649/46656, \[FormalY][4] == -3574333/2985984, 
    \[FormalY][5] == -57288861109/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(41 + 50*\[FormalN] + 21*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-134 - 45*\[FormalN] + 
        30*\[FormalN]^2 + 16*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (4874 + 5286*\[FormalN] + 2273*\[FormalN]^2 + 482*\[FormalN]^3 + 
        50*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-32601 - 41270*\[FormalN] - 21820*\[FormalN]^2 - 6169*\[FormalN]^3 - 
        984*\[FormalN]^4 - 84*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 72547/46656, 
    \[FormalY][4] == 5014915/2985984, \[FormalY][5] == 
     82436355979/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-39 - 26*\[FormalN] - \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (384 + 475*\[FormalN] + 206*\[FormalN]^2 + 36*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])^2*(-324 - 71*\[FormalN] + 58*\[FormalN]^2 + 
        22*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-24409 - 28982*\[FormalN] - 14140*\[FormalN]^2 - 3609*\[FormalN]^3 - 
        504*\[FormalN]^4 - 36*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -85/64, \[FormalY][3] == -70201/46656, 
    \[FormalY][4] == -4821949/2985984, \[FormalY][5] == 
     -78928605109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(62 + 68*\[FormalN] + 25*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(19 + 60*\[FormalN] + 
        42*\[FormalN]^2 + 11*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (4158 + 4511*\[FormalN] + 1956*\[FormalN]^2 + 424*\[FormalN]^3 + 
        46*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-31321 - 39734*\[FormalN] - 21084*\[FormalN]^2 - 5993*\[FormalN]^3 - 
        963*\[FormalN]^4 - 83*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 85/64, \[FormalY][3] == 70345/46656, 
    \[FormalY][4] == 4836997/2985984, \[FormalY][5] == 
     79255746109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-38 - 22*\[FormalN] + \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (231 + 265*\[FormalN] + 108*\[FormalN]^2 + 18*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (2968 + 938*\[FormalN] - 1431*\[FormalN]^2 - 1090*\[FormalN]^3 - 
        308*\[FormalN]^4 - 40*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-23129 - 27446*\[FormalN] - 
        13404*\[FormalN]^2 - 3433*\[FormalN]^3 - 483*\[FormalN]^4 - 
        35*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -83/64, 
    \[FormalY][3] == -68095/46656, \[FormalY][4] == -4653307/2985984, 
    \[FormalY][5] == -75945921859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(26 + 42*\[FormalN] + 21*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      2*(3 + \[FormalN])*(4 + \[FormalN])*(-206 - 143*\[FormalN] - 
        19*\[FormalN]^2 + 5*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (1611 + 1338*\[FormalN] + 402*\[FormalN]^2 + 50*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-35929 - 45366*\[FormalN] - 23836*\[FormalN]^2 - 6665*\[FormalN]^3 - 
        1045*\[FormalN]^4 - 87*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -91/64, \[FormalY][3] == -77959/46656, 
    \[FormalY][4] == -5494555/2985984, \[FormalY][5] == 
     -91661685859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])^2*
       (4 + \[FormalN])*(42 + 30*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - 2*(3 + \[FormalN])*(4 + \[FormalN])*
       (794 + 882*\[FormalN] + 371*\[FormalN]^2 + 70*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(2789 + 2672*\[FormalN] + 974*\[FormalN]^2 + 
        160*\[FormalN]^3 + 10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-44121 - 57654*\[FormalN] - 31516*\[FormalN]^2 - 9225*\[FormalN]^3 - 
        1525*\[FormalN]^4 - 135*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 93/64, \[FormalY][3] == 80785/46656, 
    \[FormalY][4] == 5751397/2985984, \[FormalY][5] == 
     96695118109/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(25 + 38*\[FormalN] + 19*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-334 - 231*\[FormalN] - 
        28*\[FormalN]^2 + 10*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5890 + 6404*\[FormalN] + 2737*\[FormalN]^2 + 568*\[FormalN]^3 + 
        56*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-34649 - 43830*\[FormalN] - 23100*\[FormalN]^2 - 6489*\[FormalN]^3 - 
        1024*\[FormalN]^4 - 86*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -89/64, \[FormalY][3] == -75085/46656, 
    \[FormalY][4] == -5231293/2985984, \[FormalY][5] == 
     -86477250229/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(105 + 114*\[FormalN] + 41*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(1416 + 1599*\[FormalN] + 
        688*\[FormalN]^2 + 134*\[FormalN]^3 + 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])^2*
       (2610 + 2523*\[FormalN] + 932*\[FormalN]^2 + 156*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-42841 - 56118*\[FormalN] - 30780*\[FormalN]^2 - 9049*\[FormalN]^3 - 
        1504*\[FormalN]^4 - 134*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 91/64, \[FormalY][3] == 77815/46656, 
    \[FormalY][4] == 5473027/2985984, \[FormalY][5] == 
     91116654859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(17 + 13*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-80 - 12*\[FormalN] + 35*\[FormalN]^2 + 16*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(1069 + 911*\[FormalN] + 289*\[FormalN]^2 + 
        40*\[FormalN]^3 + 2*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-31001 - 39430*\[FormalN] - 20976*\[FormalN]^2 - 5976*\[FormalN]^3 - 
        962*\[FormalN]^4 - 83*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 83/64, \[FormalY][3] == 67255/46656, 
    \[FormalY][4] == 4557535/2985984, \[FormalY][5] == 
     73821166279/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(-13 - 3*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (350 + 426*\[FormalN] + 187*\[FormalN]^2 + 34*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (3656 + 2134*\[FormalN] - 659*\[FormalN]^2 - 853*\[FormalN]^3 - 
        273*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-22809 - 27142*\[FormalN] - 
        13296*\[FormalN]^2 - 3416*\[FormalN]^3 - 482*\[FormalN]^4 - 
        35*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -81/64, 
    \[FormalY][3] == -65053/46656, \[FormalY][4] == -4383505/2985984, 
    \[FormalY][5] == -70752887209/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(11 + 11*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (-254 - 178*\[FormalN] - 19*\[FormalN]^2 + 10*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5238 + 5777*\[FormalN] + 2513*\[FormalN]^2 + 
        533*\[FormalN]^3 + 54*\[FormalN]^4 + 2*\[FormalN]^5)*
       \[FormalY][3 + \[FormalN]] + (-33049 - 41990*\[FormalN] - 
        22256*\[FormalN]^2 - 6296*\[FormalN]^3 - 1002*\[FormalN]^4 - 
        85*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -85/64, 
    \[FormalY][3] == -69649/46656, \[FormalY][4] == -4753681/2985984, 
    \[FormalY][5] == -77374345129/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])^2*(3 + \[FormalN])*
       (4 + \[FormalN])*(41 + 27*\[FormalN] + 5*\[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (1216 + 1416*\[FormalN] + 631*\[FormalN]^2 + 128*\[FormalN]^3 + 
        10*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])^2*(2393 + 2353*\[FormalN] + 887*\[FormalN]^2 + 
        152*\[FormalN]^3 + 10*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (-41241 - 54278*\[FormalN] - 29936*\[FormalN]^2 - 8856*\[FormalN]^3 - 
        1482*\[FormalN]^4 - 133*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 72235/46656, 
    \[FormalY][4] == 4973887/2985984, \[FormalY][5] == 
     81474680359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-7 - 5*\[FormalN] + \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (313 + 366*\[FormalN] + 159*\[FormalN]^2 + 30*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-940 - 3063*\[FormalN] - 2971*\[FormalN]^2 - 1354*\[FormalN]^3 - 
        325*\[FormalN]^4 - 40*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] - (21 + 9*\[FormalN] + \[FormalN]^2)*
       (869 + 669*\[FormalN] + 189*\[FormalN]^2 + 23*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -69/64, \[FormalY][3] == -51973/46656, 
    \[FormalY][4] == -3361129/2985984, \[FormalY][5] == 
     -52874028529/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(33 + 43*\[FormalN] + 19*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(127 + 172*\[FormalN] + 
        91*\[FormalN]^2 + 22*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (2515 + 2933*\[FormalN] + 1380*\[FormalN]^2 + 329*\[FormalN]^3 + 
        40*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-26441 - 34158*\[FormalN] - 18539*\[FormalN]^2 - 5413*\[FormalN]^3 - 
        897*\[FormalN]^4 - 80*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 71/64, \[FormalY][3] == 53767/46656, 
    \[FormalY][4] == 3491335/2985984, \[FormalY][5] == 
     55013576959/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (1 + \[FormalN])^3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^3*(4 + \[FormalN])*(35 + 16*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (-3204 - 5893*\[FormalN] - 4377*\[FormalN]^2 - 1700*\[FormalN]^3 - 
        367*\[FormalN]^4 - 42*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-16201 - 19310*\[FormalN] - 
        9579*\[FormalN]^2 - 2533*\[FormalN]^3 - 377*\[FormalN]^4 - 
        30*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 67/64, \[FormalY][3] == 50371/46656, 
    \[FormalY][4] == 3245479/2985984, \[FormalY][5] == 
     51021118879/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(39 + 45*\[FormalN] + 15*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (-145 - 68*\[FormalN] + 23*\[FormalN]^2 + 16*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (-10316 - 15751*\[FormalN] - 9861*\[FormalN]^2 - 3230*\[FormalN]^3 - 
        581*\[FormalN]^4 - 54*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-8009 - 7022*\[FormalN] - 
        1899*\[FormalN]^2 + 27*\[FormalN]^3 + 103*\[FormalN]^4 + 
        18*\[FormalN]^5 + \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -65/64, 
    \[FormalY][3] == -48961/46656, \[FormalY][4] == -3142441/2985984, 
    \[FormalY][5] == -49421362609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(5 + 3*\[FormalN])*(5 + 4*\[FormalN] + \[FormalN]^2)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])^2*(4 + \[FormalN])*
       (-11 + 9*\[FormalN] + 10*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (3587 + 4081*\[FormalN] + 1848*\[FormalN]^2 + 415*\[FormalN]^3 + 
        46*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-29001 - 37230*\[FormalN] - 20011*\[FormalN]^2 - 5765*\[FormalN]^3 - 
        939*\[FormalN]^4 - 82*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 57643/46656, 
    \[FormalY][4] == 3779575/2985984, \[FormalY][5] == 
     59856775279/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(-15 - 13*\[FormalN] - \[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (293 + 366*\[FormalN] + 167*\[FormalN]^2 + 32*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][2 + \[FormalN]] + 
      (2052 + 549*\[FormalN] - 1247*\[FormalN]^2 - 950*\[FormalN]^3 - 
        279*\[FormalN]^4 - 38*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][3 + \[FormalN]] + (-20809 - 24942*\[FormalN] - 
        12331*\[FormalN]^2 - 3205*\[FormalN]^3 - 459*\[FormalN]^4 - 
        34*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (5 + \[FormalN])^6*\[FormalY][5 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -73/64, 
    \[FormalY][3] == -55657/46656, \[FormalY][4] == -3631897/2985984, 
    \[FormalY][5] == -57366674209/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       \[FormalY][\[FormalN]] - (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(17 + 27*\[FormalN] + 15*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(-175 - 128*\[FormalN] - 
        11*\[FormalN]^2 + 10*\[FormalN]^3 + 2*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (4477 + 5079*\[FormalN] + 2274*\[FormalN]^2 + 497*\[FormalN]^3 + 
        52*\[FormalN]^4 + 2*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-31049 - 39790*\[FormalN] - 21291*\[FormalN]^2 - 6085*\[FormalN]^3 - 
        979*\[FormalN]^4 - 84*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -77/64, \[FormalY][3] == -59821/46656, 
    \[FormalY][4] == -3947641/2985984, \[FormalY][5] == 
     -62771296129/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        \[FormalY][\[FormalN]]) + (2 + \[FormalN])*(3 + \[FormalN])*
       (4 + \[FormalN])*(57 + 75*\[FormalN] + 33*\[FormalN]^2 + 
        5*\[FormalN]^3)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(985 + 1214*\[FormalN] + 
        571*\[FormalN]^2 + 122*\[FormalN]^3 + 10*\[FormalN]^4)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (8523 + 10771*\[FormalN] + 5516*\[FormalN]^2 + 1431*\[FormalN]^3 + 
        188*\[FormalN]^4 + 10*\[FormalN]^5)*\[FormalY][3 + \[FormalN]] + 
      (-39241 - 52078*\[FormalN] - 28971*\[FormalN]^2 - 8645*\[FormalN]^3 - 
        1459*\[FormalN]^4 - 132*\[FormalN]^5 - 5*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5 + \[FormalN])^6*
       \[FormalY][5 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 79/64, \[FormalY][3] == 62191/46656, 
    \[FormalY][4] == 4138039/2985984, \[FormalY][5] == 
     66168605359/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(151 + 119*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(655 + 445*\[FormalN] + 
        102*\[FormalN]^2 + 8*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1839 + 1437*\[FormalN] + 429*\[FormalN]^2 + 
        58*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-21881 - 19421*\[FormalN] - 6919*\[FormalN]^2 - 1237*\[FormalN]^3 - 
        111*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/64, 
    \[FormalY][3] == -43873/46656, \[FormalY][4] == -2654233/2985984, 
    \[FormalY][5] == -43365168529/46656000000, \[FormalY][6] == 
     -42223292429/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (17 + 12*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (31 + 27*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1577 + 1355*\[FormalN] + 448*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(4257 + 4006*\[FormalN] + 1516*\[FormalN]^2 + 
        287*\[FormalN]^3 + 27*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-53131 - 56921*\[FormalN] - 
        25669*\[FormalN]^2 - 6237*\[FormalN]^3 - 861*\[FormalN]^4 - 
        64*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 45019/46656, 
    \[FormalY][4] == 2754199/2985984, \[FormalY][5] == 
     44765996959/46656000000, \[FormalY][6] == 43816533859/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(3 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(167 + 125*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(415 + 265*\[FormalN] + 
        56*\[FormalN]^2 + 4*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-48865 - 56773*\[FormalN] - 27720*\[FormalN]^2 - 7289*\[FormalN]^3 - 
        1090*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-15631 - 13171*\[FormalN] - 
        4419*\[FormalN]^2 - 737*\[FormalN]^3 - 61*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/64, \[FormalY][3] == 42919/46656, 
    \[FormalY][4] == 2561911/2985984, \[FormalY][5] == 
     42189418879/46656000000, \[FormalY][6] == 13599942593/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (27 + 18*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-145 - 71*\[FormalN] - 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1063 + 1105*\[FormalN] + 418*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2123 + 1435*\[FormalN] + 347*\[FormalN]^2 + 
        34*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (15619 + 24329*\[FormalN] + 14331*\[FormalN]^2 + 4263*\[FormalN]^3 + 
        689*\[FormalN]^4 + 58*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -49/64, \[FormalY][3] == -42157/46656, 
    \[FormalY][4] == -2475289/2985984, \[FormalY][5] == 
     -41224702609/46656000000, \[FormalY][6] == -39505754509/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (13 + 10*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (81 + 55*\[FormalN] + 12*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1623 + 1381*\[FormalN] + 452*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(2437 + 2472*\[FormalN] + 1022*\[FormalN]^2 + 
        215*\[FormalN]^3 + 23*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-60631 - 64171*\[FormalN] - 
        28469*\[FormalN]^2 - 6777*\[FormalN]^3 - 913*\[FormalN]^4 - 
        66*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/64, \[FormalY][3] == 47599/46656, 
    \[FormalY][4] == 2971591/2985984, \[FormalY][5] == 
     47979475279/46656000000, \[FormalY][6] == 47401404179/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(11 + 6*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(129 + 111*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      3*(4 + \[FormalN])*(5 + \[FormalN])*(307 + 213*\[FormalN] + 
        50*\[FormalN]^2 + 4*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-41995 - 50969*\[FormalN] - 25874*\[FormalN]^2 - 7027*\[FormalN]^3 - 
        1076*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-29381 - 26671*\[FormalN] - 
        9719*\[FormalN]^2 - 1777*\[FormalN]^3 - 163*\[FormalN]^4 - 
        6*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -57/64, 
    \[FormalY][3] == -46261/46656, \[FormalY][4] == -2861065/2985984, 
    \[FormalY][5] == -46318814209/46656000000, \[FormalY][6] == 
     -15189768703/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 8*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (125 + 81*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1643 + 1393*\[FormalN] + 454*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(167 + 181*\[FormalN] + 75*\[FormalN]^2 + 
        14*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-66881 - 70421*\[FormalN] - 30969*\[FormalN]^2 - 7277*\[FormalN]^3 - 
        963*\[FormalN]^4 - 68*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -61/64, \[FormalY][3] == -49129/46656, 
    \[FormalY][4] == -3095593/2985984, \[FormalY][5] == 
     -49944676129/46656000000, \[FormalY][6] == -49550240029/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (33 + 24*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (355 + 263*\[FormalN] + 64*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1141 + 811*\[FormalN] + 196*\[FormalN]^2 + 16*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (9223 + 10090*\[FormalN] + 4454*\[FormalN]^2 + 991*\[FormalN]^3 + 
        111*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] - 
      (11 + 2*\[FormalN])^2*(811 + 597*\[FormalN] + 167*\[FormalN]^2 + 
        21*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 63/64, \[FormalY][3] == 50851/46656, 
    \[FormalY][4] == 3235015/2985984, \[FormalY][5] == 
     52253345359/46656000000, \[FormalY][6] == 17359400753/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(171 + 127*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(59 + 39*\[FormalN] + 6*\[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] + (-51465 - 58613*\[FormalN] - 
        28194*\[FormalN]^2 - 7341*\[FormalN]^3 - 1092*\[FormalN]^4 - 
        88*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-6631 - 4771*\[FormalN] - 1289*\[FormalN]^2 - 155*\[FormalN]^3 - 
        7*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 39823/46656, 
    \[FormalY][4] == 2208679/2985984, \[FormalY][5] == 
     38266927279/46656000000, \[FormalY][6] == 35485820179/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (23 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-69 - 33*\[FormalN] + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(1451 + 1291*\[FormalN] + 
        440*\[FormalN]^2 + 68*\[FormalN]^3 + 4*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (1971 + 1275*\[FormalN] + 301*\[FormalN]^2 + 30*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (24619 + 32729*\[FormalN] + 17461*\[FormalN]^2 + 4845*\[FormalN]^3 + 
        743*\[FormalN]^4 + 60*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -41/64, \[FormalY][3] == -39349/46656, 
    \[FormalY][4] == -2127529/2985984, \[FormalY][5] == 
     -37612178209/46656000000, \[FormalY][6] == -34324714109/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(3 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(167 + 125*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(327 + 227*\[FormalN] + 
        52*\[FormalN]^2 + 4*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-49855 - 57371*\[FormalN] - 27840*\[FormalN]^2 - 7297*\[FormalN]^3 - 
        1090*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-12881 - 11021*\[FormalN] - 
        3789*\[FormalN]^2 - 655*\[FormalN]^3 - 57*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -45/64, 
    \[FormalY][3] == -40489/46656, \[FormalY][4] == -2292937/2985984, 
    \[FormalY][5] == -39121240129/46656000000, \[FormalY][6] == 
     -12241189343/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (21 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-25 - 3*\[FormalN] + 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1497 + 1313*\[FormalN] + 442*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6313 + 5678*\[FormalN] + 2038*\[FormalN]^2 + 
        361*\[FormalN]^3 + 31*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-44131 - 48521*\[FormalN] - 
        22539*\[FormalN]^2 - 5655*\[FormalN]^3 - 807*\[FormalN]^4 - 
        62*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/64, \[FormalY][3] == 41347/46656, 
    \[FormalY][4] == 2382247/2985984, \[FormalY][5] == 
     40182941359/46656000000, \[FormalY][6] == 38076442259/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (19 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (1 + 3*\[FormalN] + 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1777 + 1453*\[FormalN] + 460*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1823 + 1125*\[FormalN] + 257*\[FormalN]^2 + 
        26*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (32119 + 39979*\[FormalN] + 20261*\[FormalN]^2 + 5385*\[FormalN]^3 + 
        795*\[FormalN]^4 + 62*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -37/64, \[FormalY][3] == -38689/46656, 
    \[FormalY][4] == -1963897/2985984, \[FormalY][5] == 
     -36608796529/46656000000, \[FormalY][6] == -31998484429/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(5 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(169 + 127*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(263 + 171*\[FormalN] + 
        42*\[FormalN]^2 + 4*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-52885 - 59527*\[FormalN] - 28390*\[FormalN]^2 - 7355*\[FormalN]^3 - 
        1092*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (11 + 2*\[FormalN])*
       (79 + 211*\[FormalN] + 99*\[FormalN]^2 + 17*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/64, \[FormalY][3] == 38971/46656, 
    \[FormalY][4] == 2044855/2985984, \[FormalY][5] == 
     37062032959/46656000000, \[FormalY][6] == 3682312651/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (15 + 12*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (65 + 37*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2049 + 1593*\[FormalN] + 478*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(8413 + 6608*\[FormalN] + 2060*\[FormalN]^2 + 
        325*\[FormalN]^3 + 27*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (61 + 22*\[FormalN] + 2*\[FormalN]^2)*
       (629 + 531*\[FormalN] + 161*\[FormalN]^2 + 21*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/64, \[FormalY][3] == 38599/46656, 
    \[FormalY][4] == 1880215/2985984, \[FormalY][5] == 
     36368974879/46656000000, \[FormalY][6] == 30814347779/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (39 + 28*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      5*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (107 + 75*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - 5*(4 + \[FormalN])*(5 + \[FormalN])*
       (651 + 451*\[FormalN] + 104*\[FormalN]^2 + 8*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (-571 + 285*\[FormalN] + 305*\[FormalN]^2 + 70*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (69619 + 83729*\[FormalN] + 41511*\[FormalN]^2 + 10885*\[FormalN]^3 + 
        1595*\[FormalN]^4 + 124*\[FormalN]^5 + 4*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -33/64, \[FormalY][3] == -38701/46656, 
    \[FormalY][4] == -1791865/2985984, \[FormalY][5] == 
     -36359626609/46656000000, \[FormalY][6] == -9847707503/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(8 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(206 + 141*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(563 + 356*\[FormalN] + 
        78*\[FormalN]^2 + 6*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2147 + 1578*\[FormalN] + 450*\[FormalN]^2 + 
        59*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-15401 - 13805*\[FormalN] - 4975*\[FormalN]^2 - 901*\[FormalN]^3 - 
        82*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/64, 
    \[FormalY][3] == -41767/46656, \[FormalY][4] == -1997833/2985984, 
    \[FormalY][5] == -40013216029/46656000000, \[FormalY][6] == 
     -32854872859/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (7 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (2 + 11*\[FormalN] + 6*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1861 + 1512*\[FormalN] + 478*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6797 + 5869*\[FormalN] + 2032*\[FormalN]^2 + 
        351*\[FormalN]^3 + 30*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-46651 - 51305*\[FormalN] - 
        23725*\[FormalN]^2 - 5901*\[FormalN]^3 - 832*\[FormalN]^4 - 
        63*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/64, \[FormalY][3] == 42589/46656, 
    \[FormalY][4] == 2096359/2985984, \[FormalY][5] == 
     41083789459/46656000000, \[FormalY][6] == 3821855821/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])^2*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(220 + 145*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(267 + 154*\[FormalN] + 
        30*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-55565 - 62528*\[FormalN] - 29693*\[FormalN]^2 - 7627*\[FormalN]^3 - 
        1119*\[FormalN]^4 - 89*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-9151 - 7555*\[FormalN] - 
        2475*\[FormalN]^2 - 401*\[FormalN]^3 - 32*\[FormalN]^4 - 
        \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/64, \[FormalY][3] == 41137/46656, 
    \[FormalY][4] == 1904647/2985984, \[FormalY][5] == 
     39172131379/46656000000, \[FormalY][6] == 31438882709/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (38 + 19*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-152 - 61*\[FormalN] - 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1395 + 1302*\[FormalN] + 454*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2191 + 1428*\[FormalN] + 338*\[FormalN]^2 + 
        33*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (11 + 2*\[FormalN])*(2009 + 2357*\[FormalN] + 1051*\[FormalN]^2 + 
        227*\[FormalN]^3 + 24*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -33/64, \[FormalY][3] == -40699/46656, 
    \[FormalY][4] == -1814857/2985984, \[FormalY][5] == 
     -38551350109/46656000000, \[FormalY][6] == -10035629513/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (22 + 13*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (76 + 45*\[FormalN] + 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2027 + 1592*\[FormalN] + 488*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(5217 + 4483*\[FormalN] + 1568*\[FormalN]^2 + 
        281*\[FormalN]^3 + 26*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-54151 - 58555*\[FormalN] - 
        26525*\[FormalN]^2 - 6441*\[FormalN]^3 - 884*\[FormalN]^4 - 
        65*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 44521/46656, 
    \[FormalY][4] == 2307415/2985984, \[FormalY][5] == 
     43628387779/46656000000, \[FormalY][6] == 37813047109/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(14 + 5*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(184 + 135*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(901 + 576*\[FormalN] + 
        128*\[FormalN]^2 + 10*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-50895 - 58554*\[FormalN] - 28415*\[FormalN]^2 - 7443*\[FormalN]^3 - 
        1109*\[FormalN]^4 - 89*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-22901 - 21055*\[FormalN] - 
        7775*\[FormalN]^2 - 1441*\[FormalN]^3 - 134*\[FormalN]^4 - 
        5*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/64, 
    \[FormalY][3] == -43507/46656, \[FormalY][4] == -2200633/2985984, 
    \[FormalY][5] == -42300861709/46656000000, \[FormalY][6] == 
     -36076012139/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (16 + 11*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (142 + 77*\[FormalN] + 14*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2151 + 1654*\[FormalN] + 496*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(763 + 490*\[FormalN] + 128*\[FormalN]^2 + 
        17*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-60401 - 64805*\[FormalN] - 29025*\[FormalN]^2 - 6941*\[FormalN]^3 - 
        934*\[FormalN]^4 - 67*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -45/64, \[FormalY][3] == -45727/46656, 
    \[FormalY][4] == -2425369/2985984, \[FormalY][5] == 
     -45250283629/46656000000, \[FormalY][6] == -13274024153/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (13 + 4*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (542 + 349*\[FormalN] + 74*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2265 + 1506*\[FormalN] + 340*\[FormalN]^2 + 26*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (5243 + 7099*\[FormalN] + 3610*\[FormalN]^2 + 885*\[FormalN]^3 + 
        106*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-91651 - 102305*\[FormalN] - 47775*\[FormalN]^2 - 11941*\[FormalN]^3 - 
        1684*\[FormalN]^4 - 127*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/64, \[FormalY][3] == 47125/46656, 
    \[FormalY][4] == 2556439/2985984, \[FormalY][5] == 
     47200617859/46656000000, \[FormalY][6] == 42163478789/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*(59 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(95 + 36*\[FormalN] + 4*\[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (2203 + 1630*\[FormalN] + 463*\[FormalN]^2 + 60*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-20801 - 18665*\[FormalN] - 6721*\[FormalN]^2 - 1214*\[FormalN]^3 - 
        110*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -45/64, 
    \[FormalY][3] == -46843/46656, \[FormalY][4] == -2486785/2985984, 
    \[FormalY][5] == -46949705029/46656000000, \[FormalY][6] == 
     -13784892653/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (17 + 8*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (32 + 25*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2121 + 1662*\[FormalN] + 508*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6277 + 5465*\[FormalN] + 1907*\[FormalN]^2 + 
        333*\[FormalN]^3 + 29*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-52051 - 56165*\[FormalN] - 
        25471*\[FormalN]^2 - 6214*\[FormalN]^3 - 860*\[FormalN]^4 - 
        64*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/64, \[FormalY][3] == 47881/46656, 
    \[FormalY][4] == 2599567/2985984, \[FormalY][5] == 
     48376408459/46656000000, \[FormalY][6] == 43250024489/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 2*(2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(262 + 161*\[FormalN] + 36*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(551 + 302*\[FormalN] + 
        58*\[FormalN]^2 + 4*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-57765 - 65108*\[FormalN] - 30836*\[FormalN]^2 - 7870*\[FormalN]^3 - 
        1144*\[FormalN]^4 - 90*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-14551 - 12415*\[FormalN] - 
        4221*\[FormalN]^2 - 714*\[FormalN]^3 - 60*\[FormalN]^4 - 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 45997/46656, 
    \[FormalY][4] == 2381071/2985984, \[FormalY][5] == 
     45779706379/46656000000, \[FormalY][6] == 39634208809/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (27 + 11*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-254 - 93*\[FormalN] - 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1223 + 1278*\[FormalN] + 466*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2439 + 1608*\[FormalN] + 379*\[FormalN]^2 + 
        36*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (16699 + 25085*\[FormalN] + 14529*\[FormalN]^2 + 4286*\[FormalN]^3 + 
        690*\[FormalN]^4 + 58*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -41/64, \[FormalY][3] == -45343/46656, 
    \[FormalY][4] == -2280481/2985984, \[FormalY][5] == 
     -44853339109/46656000000, \[FormalY][6] == -38043065639/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(13 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(282 + 173*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(697 + 410*\[FormalN] + 
        84*\[FormalN]^2 + 6*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2367 + 1722*\[FormalN] + 480*\[FormalN]^2 + 
        61*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-16301 - 14465*\[FormalN] - 5156*\[FormalN]^2 - 923*\[FormalN]^3 - 
        83*\[FormalN]^4 - 3*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -41/64, 
    \[FormalY][3] == -45655/46656, \[FormalY][4] == -2286877/2985984, 
    \[FormalY][5] == -45246979729/46656000000, \[FormalY][6] == 
     -38208798659/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (47 + 19*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-30 + \[FormalN] + 6*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2147 + 1708*\[FormalN] + 526*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(7737 + 6697*\[FormalN] + 2300*\[FormalN]^2 + 
        389*\[FormalN]^3 + 32*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-47551 - 51965*\[FormalN] - 
        23906*\[FormalN]^2 - 5923*\[FormalN]^3 - 833*\[FormalN]^4 - 
        63*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 46549/46656, 
    \[FormalY][4] == 2396707/2985984, \[FormalY][5] == 
     46496381359/46656000000, \[FormalY][6] == 40028027389/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (21 + 4*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (289 + 183*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (920 + 553*\[FormalN] + 114*\[FormalN]^2 + 8*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (2369 + 1743*\[FormalN] + 489*\[FormalN]^2 + 62*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-20051 - 18090*\[FormalN] - 6556*\[FormalN]^2 - 1193*\[FormalN]^3 - 
        109*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -43/64, 
    \[FormalY][3] == -46693/46656, \[FormalY][4] == -2403547/2985984, 
    \[FormalY][5] == -46712012359/46656000000, \[FormalY][6] == 
     -40202918389/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (51 + 20*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (1 + 15*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2320 + 1823*\[FormalN] + 552*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1447 + 969*\[FormalN] + 241*\[FormalN]^2 + 
        26*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-51301 - 55590*\[FormalN] - 25306*\[FormalN]^2 - 6193*\[FormalN]^3 - 
        859*\[FormalN]^4 - 64*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 45/64, \[FormalY][3] == 47683/46656, 
    \[FormalY][4] == 2518693/2985984, \[FormalY][5] == 
     48114295609/46656000000, \[FormalY][6] == 14053034713/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(333 + 191*\[FormalN] + 40*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(194 + 69*\[FormalN] + 
        6*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (-63735 - 70967*\[FormalN] - 33164*\[FormalN]^2 - 8339*\[FormalN]^3 - 
        1192*\[FormalN]^4 - 92*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-6301 - 4590*\[FormalN] - 
        1256*\[FormalN]^2 - 153*\[FormalN]^3 - 7*\[FormalN]^4)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 37/64, \[FormalY][3] == 44587/46656, 
    \[FormalY][4] == 2082949/2985984, \[FormalY][5] == 
     43684819609/46656000000, \[FormalY][6] == 34980828139/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (71 + 24*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-243 - 73*\[FormalN] + \[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(1706 + 1581*\[FormalN] + 
        528*\[FormalN]^2 + 76*\[FormalN]^3 + 4*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*
       (12237 + 10292*\[FormalN] + 3374*\[FormalN]^2 + 531*\[FormalN]^3 + 
        39*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (61 + 22*\[FormalN] + 2*\[FormalN]^2)*(409 + 392*\[FormalN] + 
        132*\[FormalN]^2 + 19*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -35/64, \[FormalY][3] == -44173/46656, 
    \[FormalY][4] == -1982203/2985984, \[FormalY][5] == 
     -43057904359/46656000000, \[FormalY][6] == -33402570389/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(302 + 177*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(367 + 184*\[FormalN] + 
        32*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2449 + 1758*\[FormalN] + 484*\[FormalN]^2 + 
        61*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-10051 - 8215*\[FormalN] - 2656*\[FormalN]^2 - 423*\[FormalN]^3 - 
        33*\[FormalN]^4 - \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/64, \[FormalY][3] == 44953/46656, 
    \[FormalY][4] == 2182819/2985984, \[FormalY][5] == 
     44252306479/46656000000, \[FormalY][6] == 4059558101/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + \[FormalN])*
       (9 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-250 - 83*\[FormalN] - 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1483 + 1438*\[FormalN] + 498*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(12247 + 10399*\[FormalN] + 3440*\[FormalN]^2 + 
        545*\[FormalN]^3 + 40*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (21199 + 29285*\[FormalN] + 
        16094*\[FormalN]^2 + 4577*\[FormalN]^3 + 717*\[FormalN]^4 + 
        59*\[FormalN]^5 + 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -37/64, 
    \[FormalY][3] == -44443/46656, \[FormalY][4] == -2082589/2985984, 
    \[FormalY][5] == -43502398609/46656000000, \[FormalY][6] == 
     -34963827139/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (29 + 15*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (156 + 77*\[FormalN] + 14*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2441 + 1846*\[FormalN] + 542*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(3813 + 3423*\[FormalN] + 1262*\[FormalN]^2 + 
        241*\[FormalN]^3 + 24*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-64051 - 67615*\[FormalN] - 
        29836*\[FormalN]^2 - 7045*\[FormalN]^3 - 939*\[FormalN]^4 - 
        67*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 53593/46656, 
    \[FormalY][4] == 3153955/2985984, \[FormalY][5] == 
     56808818479/46656000000, \[FormalY][6] == 53571610909/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(31 + 7*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(204 + 157*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1459 + 904*\[FormalN] + 
        192*\[FormalN]^2 + 14*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2043 + 1580*\[FormalN] + 464*\[FormalN]^2 + 
        61*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-32801 - 30115*\[FormalN] - 11086*\[FormalN]^2 - 2045*\[FormalN]^3 - 
        189*\[FormalN]^4 - 7*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/64, 
    \[FormalY][3] == -52219/46656, \[FormalY][4] == -3019165/2985984, 
    \[FormalY][5] == -54795742609/46656000000, \[FormalY][6] == 
     -51090607139/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (41 + 18*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (103 + 55*\[FormalN] + 12*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2478 + 1895*\[FormalN] + 560*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(5083 + 4532*\[FormalN] + 1628*\[FormalN]^2 + 
        295*\[FormalN]^3 + 27*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-60301 - 63990*\[FormalN] - 
        28436*\[FormalN]^2 - 6775*\[FormalN]^3 - 913*\[FormalN]^4 - 
        66*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 53/64, \[FormalY][3] == 52363/46656, 
    \[FormalY][4] == 3027301/2985984, \[FormalY][5] == 
     55028383609/46656000000, \[FormalY][6] == 51304228139/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (31 + 6*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (247 + 175*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1338 + 817*\[FormalN] + 170*\[FormalN]^2 + 12*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-54865 - 63673*\[FormalN] - 
        30910*\[FormalN]^2 - 8029*\[FormalN]^3 - 1176*\[FormalN]^4 - 
        92*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-29051 - 26490*\[FormalN] - 9686*\[FormalN]^2 - 1775*\[FormalN]^3 - 
        163*\[FormalN]^4 - 6*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -51/64, 
    \[FormalY][3] == -51085/46656, \[FormalY][4] == -2897179/2985984, 
    \[FormalY][5] == -53159684359/46656000000, \[FormalY][6] == 
     -5438211821/5184000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (19 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (279 + 131*\[FormalN] + 20*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2632 + 1967*\[FormalN] + 568*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(273 + 215*\[FormalN] + 77*\[FormalN]^2 + 
        14*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-74051 - 77490*\[FormalN] - 33736*\[FormalN]^2 - 7815*\[FormalN]^3 - 
        1015*\[FormalN]^4 - 70*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -59/64, \[FormalY][3] == -57061/46656, 
    \[FormalY][4] == -3482683/2985984, \[FormalY][5] == 
     -62341448359/46656000000, \[FormalY][6] == -60239430389/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (91 + 38*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (729 + 421*\[FormalN] + 80*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2192 + 1369*\[FormalN] + 286*\[FormalN]^2 + 20*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (1929 + 1775*\[FormalN] + 603*\[FormalN]^2 + 90*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-105301 - 114990*\[FormalN] - 52486*\[FormalN]^2 - 
        12815*\[FormalN]^3 - 1765*\[FormalN]^4 - 130*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 61/64, \[FormalY][3] == 58915/46656, 
    \[FormalY][4] == 3658309/2985984, \[FormalY][5] == 
     65393755609/46656000000, \[FormalY][6] == 63918720139/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (19 + 13*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (236 + 113*\[FormalN] + 18*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2511 + 1880*\[FormalN] + 546*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(2123 + 1945*\[FormalN] + 774*\[FormalN]^2 + 
        169*\[FormalN]^3 + 20*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-70301 - 73865*\[FormalN] - 
        32336*\[FormalN]^2 - 7545*\[FormalN]^3 - 989*\[FormalN]^4 - 
        69*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -57/64, 
    \[FormalY][3] == -55159/46656, \[FormalY][4] == -3302941/2985984, 
    \[FormalY][5] == -59187187729/46656000000, \[FormalY][6] == 
     -18814467553/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (79 + 35*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (676 + 399*\[FormalN] + 78*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2229 + 1418*\[FormalN] + 304*\[FormalN]^2 + 22*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (1675 + 1604*\[FormalN] + 564*\[FormalN]^2 + 87*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-101551 - 111365*\[FormalN] - 51086*\[FormalN]^2 - 
        12545*\[FormalN]^3 - 1739*\[FormalN]^4 - 129*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/64, \[FormalY][3] == 56917/46656, 
    \[FormalY][4] == 3468067/2985984, \[FormalY][5] == 
     61971917359/46656000000, \[FormalY][6] == 59778639389/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (13 + 7*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (29 + 8*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(2257 + 1728*\[FormalN] + 
        516*\[FormalN]^2 + 72*\[FormalN]^3 + 4*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (901 + 610*\[FormalN] + 161*\[FormalN]^2 + 20*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-59551 - 63415*\[FormalN] - 28271*\[FormalN]^2 - 6754*\[FormalN]^3 - 
        912*\[FormalN]^4 - 66*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/64, \[FormalY][3] == 50245/46656, 
    \[FormalY][4] == 2841727/2985984, \[FormalY][5] == 
     51686078779/46656000000, \[FormalY][6] == 15820656403/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(11 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(200 + 147*\[FormalN] + 36*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1199 + 744*\[FormalN] + 
        160*\[FormalN]^2 + 12*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-51335 - 59582*\[FormalN] - 29048*\[FormalN]^2 - 7612*\[FormalN]^3 - 
        1130*\[FormalN]^4 - 90*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-28301 - 25915*\[FormalN] - 
        9521*\[FormalN]^2 - 1754*\[FormalN]^3 - 162*\[FormalN]^4 - 
        6*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -49/64, 
    \[FormalY][3] == -49015/46656, \[FormalY][4] == -2718961/2985984, 
    \[FormalY][5] == -49969374709/46656000000, \[FormalY][6] == 
     -45315233239/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])^3*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(190 + 95*\[FormalN] + 16*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5 + \[FormalN])*(2353 + 1776*\[FormalN] + 522*\[FormalN]^2 + 
        72*\[FormalN]^3 + 4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(2943 + 2569*\[FormalN] + 951*\[FormalN]^2 + 
        191*\[FormalN]^3 + 21*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-65801 - 69665*\[FormalN] - 
        30771*\[FormalN]^2 - 7254*\[FormalN]^3 - 962*\[FormalN]^4 - 
        68*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -53/64, 
    \[FormalY][3] == -51667/46656, \[FormalY][4] == -2977393/2985984, 
    \[FormalY][5] == -53736032629/46656000000, \[FormalY][6] == 
     -49945177559/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (33 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (614 + 375*\[FormalN] + 76*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2255 + 1464*\[FormalN] + 322*\[FormalN]^2 + 24*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (1383 + 1416*\[FormalN] + 523*\[FormalN]^2 + 84*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-97051 - 107165*\[FormalN] - 49521*\[FormalN]^2 - 12254*\[FormalN]^3 - 
        1712*\[FormalN]^4 - 128*\[FormalN]^5 - 4*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 53281/46656, 
    \[FormalY][4] == 3127903/2985984, \[FormalY][5] == 
     56157192859/46656000000, \[FormalY][6] == 52831836889/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(258 + 161*\[FormalN] + 36*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(385 + 230*\[FormalN] + 
        50*\[FormalN]^2 + 4*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-60285 - 66612*\[FormalN] - 31136*\[FormalN]^2 - 7890*\[FormalN]^3 - 
        1144*\[FormalN]^4 - 90*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (5249 + 5705*\[FormalN] + 
        2401*\[FormalN]^2 + 494*\[FormalN]^3 + 50*\[FormalN]^4 + 
        2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/64, \[FormalY][3] == 40525/46656, 
    \[FormalY][4] == 1150591/2985984, \[FormalY][5] == 
     37719698779/46656000000, \[FormalY][6] == 20118556009/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])^2*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(-42 - 9*\[FormalN] + 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2087 + 1646*\[FormalN] + 506*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(9819 + 8023*\[FormalN] + 2607*\[FormalN]^2 + 
        419*\[FormalN]^3 + 33*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (19 + 9*\[FormalN] + \[FormalN]^2)*
       (1921 + 1364*\[FormalN] + 366*\[FormalN]^2 + 44*\[FormalN]^3 + 
        2*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/64, 
    \[FormalY][3] == -40591/46656, \[FormalY][4] == -1055473/2985984, 
    \[FormalY][5] == -37719114709/46656000000, \[FormalY][6] == 
     -18690896039/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (3 + \[FormalN])*
       (4 + \[FormalN])^2*(5 + \[FormalN])*(67 + 24*\[FormalN] + 
        3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])*(9 + 2*\[FormalN])*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (2419 + 1710*\[FormalN] + 471*\[FormalN]^2 + 60*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-1001 - 545*\[FormalN] - 99*\[FormalN]^2 - 6*\[FormalN]^3)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -21/64, \[FormalY][3] == -40651/46656, 
    \[FormalY][4] == -1244785/2985984, \[FormalY][5] == 
     -37952012629/46656000000, \[FormalY][6] == -2392527151/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*(6 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(-152 - 51*\[FormalN] + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1653 + 1454*\[FormalN] + 484*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(10237 + 8737*\[FormalN] + 2943*\[FormalN]^2 + 
        481*\[FormalN]^3 + 37*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-32251 - 38045*\[FormalN] - 
        18849*\[FormalN]^2 - 5006*\[FormalN]^3 - 750*\[FormalN]^4 - 
        60*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/64, \[FormalY][3] == 40969/46656, 
    \[FormalY][4] == 1339999/2985984, \[FormalY][5] == 
     38415132859/46656000000, \[FormalY][6] == 22976679689/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])^2*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(300 + 177*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(147 + 100*\[FormalN] + 
        24*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-62585 - 69232*\[FormalN] - 32283*\[FormalN]^2 - 8133*\[FormalN]^3 - 
        1169*\[FormalN]^4 - 91*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (749 + 1505*\[FormalN] + 
        836*\[FormalN]^2 + 203*\[FormalN]^3 + 23*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/64, \[FormalY][3] == 41281/46656, 
    \[FormalY][4] == 1343587/2985984, \[FormalY][5] == 
     38799998479/46656000000, \[FormalY][6] == 23070697709/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])^2*
       (11 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-132 - 39*\[FormalN] + 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1953 + 1630*\[FormalN] + 518*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(10919 + 9063*\[FormalN] + 2966*\[FormalN]^2 + 
        473*\[FormalN]^3 + 36*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (11 + 2*\[FormalN])*
       (2909 + 3017*\[FormalN] + 1232*\[FormalN]^2 + 249*\[FormalN]^3 + 
        25*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/64, 
    \[FormalY][3] == -41203/46656, \[FormalY][4] == -1246813/2985984, 
    \[FormalY][5] == -38626162609/46656000000, \[FormalY][6] == 
     -7200243313/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (11 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (321 + 189*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (350 + 229*\[FormalN] + 52*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-64135 - 70927*\[FormalN] - 
        33050*\[FormalN]^2 - 8311*\[FormalN]^3 - 1190*\[FormalN]^4 - 
        92*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (11 + 2*\[FormalN])*(409 + 392*\[FormalN] + 132*\[FormalN]^2 + 
        19*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 21/64, \[FormalY][3] == 41347/46656, 
    \[FormalY][4] == 1244581/2985984, \[FormalY][5] == 
     38813443609/46656000000, \[FormalY][6] == 2394776771/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (61 + 22*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-111 - 27*\[FormalN] + 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2170 + 1763*\[FormalN] + 546*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(10717 + 8828*\[FormalN] + 2872*\[FormalN]^2 + 
        457*\[FormalN]^3 + 35*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (35749 + 42630*\[FormalN] + 
        20986*\[FormalN]^2 + 5473*\[FormalN]^3 + 799*\[FormalN]^4 + 
        62*\[FormalN]^5 + 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -19/64, 
    \[FormalY][3] == -41365/46656, \[FormalY][4] == -1145563/2985984, 
    \[FormalY][5] == -38768864359/46656000000, \[FormalY][6] == 
     -20033089189/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (11 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (321 + 189*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (420 + 263*\[FormalN] + 56*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-63145 - 70329*\[FormalN] - 
        32930*\[FormalN]^2 - 8303*\[FormalN]^3 - 1190*\[FormalN]^4 - 
        92*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-9251 - 8370*\[FormalN] - 3064*\[FormalN]^2 - 567*\[FormalN]^3 - 
        53*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -27/64, 
    \[FormalY][3] == -42157/46656, \[FormalY][4] == -1544443/2985984, 
    \[FormalY][5] == -40057988359/46656000000, \[FormalY][6] == 
     -2911997021/5184000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (61 + 22*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-111 - 27*\[FormalN] + 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2100 + 1729*\[FormalN] + 542*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(9619 + 8188*\[FormalN] + 2748*\[FormalN]^2 + 
        449*\[FormalN]^3 + 35*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-40501 - 45870*\[FormalN] - 
        21814*\[FormalN]^2 - 5567*\[FormalN]^3 - 803*\[FormalN]^4 - 
        62*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 29/64, \[FormalY][3] == 42715/46656, 
    \[FormalY][4] == 1647493/2985984, \[FormalY][5] == 
     40845535609/46656000000, \[FormalY][6] == 27843002939/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])^2*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(300 + 177*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(203 + 130*\[FormalN] + 
        28*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-62135 - 68952*\[FormalN] - 32225*\[FormalN]^2 - 8129*\[FormalN]^3 - 
        1169*\[FormalN]^4 - 91*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-5501 - 4745*\[FormalN] - 
        1664*\[FormalN]^2 - 297*\[FormalN]^3 - 27*\[FormalN]^4 - 
        \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -25/64, \[FormalY][3] == -41551/46656, 
    \[FormalY][4] == -1440733/2985984, \[FormalY][5] == 
     -39211687729/46656000000, \[FormalY][6] == -24556309459/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])^2*
       (11 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-132 - 39*\[FormalN] + 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1897 + 1600*\[FormalN] + 514*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(9929 + 8465*\[FormalN] + 2846*\[FormalN]^2 + 
        465*\[FormalN]^3 + 36*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-36751 - 42245*\[FormalN] - 
        20414*\[FormalN]^2 - 5297*\[FormalN]^3 - 777*\[FormalN]^4 - 
        61*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/64, \[FormalY][3] == 42013/46656, 
    \[FormalY][4] == 1540195/2985984, \[FormalY][5] == 
     39863417359/46656000000, \[FormalY][6] == 107416223/192000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (37 + 17*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (90 + 45*\[FormalN] + 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2655 + 1928*\[FormalN] + 550*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1663 + 970*\[FormalN] + 218*\[FormalN]^2 + 
        23*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (11 + 2*\[FormalN])*(4409 + 4167*\[FormalN] + 1562*\[FormalN]^2 + 
        291*\[FormalN]^3 + 27*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -9/64, \[FormalY][3] == -42415/46656, 
    \[FormalY][4] == -621661/2985984, \[FormalY][5] == 
     -39952999729/46656000000, \[FormalY][6] == -3905675153/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(23 + 5*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(258 + 169*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(1029 + 618*\[FormalN] + 
        132*\[FormalN]^2 + 10*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-61085 - 67382*\[FormalN] - 31523*\[FormalN]^2 - 8003*\[FormalN]^3 - 
        1161*\[FormalN]^4 - 91*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (17249 + 17155*\[FormalN] + 
        6766*\[FormalN]^2 + 1325*\[FormalN]^3 + 129*\[FormalN]^4 + 
        5*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/64, \[FormalY][3] == 42013/46656, 
    \[FormalY][4] == 728035/2985984, \[FormalY][5] == 
     39471161359/46656000000, \[FormalY][6] == 13412210189/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (51 + 20*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (11 + 17*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2552 + 1919*\[FormalN] + 562*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1857 + 1119*\[FormalN] + 255*\[FormalN]^2 + 
        26*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (44749 + 51030*\[FormalN] + 24116*\[FormalN]^2 + 6055*\[FormalN]^3 + 
        853*\[FormalN]^4 + 64*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -11/64, \[FormalY][3] == -42157/46656, 
    \[FormalY][4] == -724507/2985984, \[FormalY][5] == 
     -39667352359/46656000000, \[FormalY][6] == -13330061189/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (21 + 4*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (299 + 185*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (832 + 505*\[FormalN] + 108*\[FormalN]^2 + 8*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (2535 + 1785*\[FormalN] + 491*\[FormalN]^2 + 62*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (13499 + 13530*\[FormalN] + 5366*\[FormalN]^2 + 1055*\[FormalN]^3 + 
        103*\[FormalN]^4 + 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 13/64, \[FormalY][3] == 41851/46656, 
    \[FormalY][4] == 829285/2985984, \[FormalY][5] == 
     39310315609/46656000000, \[FormalY][6] == 14989426939/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (29 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (231 + 101*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (3102 + 2151*\[FormalN] + 586*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6667 + 4908*\[FormalN] + 1490*\[FormalN]^2 + 
        245*\[FormalN]^3 + 23*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (61 + 22*\[FormalN] + 2*\[FormalN]^2)*
       (959 + 712*\[FormalN] + 194*\[FormalN]^2 + 23*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 5/64, \[FormalY][3] == 43939/46656, 
    \[FormalY][4] == 372805/2985984, \[FormalY][5] == 
     42125479609/46656000000, \[FormalY][6] == 7373390939/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (101 + 40*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (921 + 499*\[FormalN] + 88*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (3882 + 2337*\[FormalN] + 472*\[FormalN]^2 + 32*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (1843 + 5244*\[FormalN] + 3300*\[FormalN]^2 + 875*\[FormalN]^3 + 
        107*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (89749 + 102030*\[FormalN] + 48166*\[FormalN]^2 + 12095*\[FormalN]^3 + 
        1705*\[FormalN]^4 + 128*\[FormalN]^5 + 4*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -3/64, \[FormalY][3] == -44821/46656, 
    \[FormalY][4] == -240955/2985984, \[FormalY][5] == 
     -43439324359/46656000000, \[FormalY][6] == -1663931063/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (190 + 85*\[FormalN] + 14*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2905 + 2038*\[FormalN] + 562*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1425 + 782*\[FormalN] + 170*\[FormalN]^2 + 
        19*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (54749 + 60905*\[FormalN] + 28016*\[FormalN]^2 + 6825*\[FormalN]^3 + 
        929*\[FormalN]^4 + 67*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/64, \[FormalY][3] == 43009/46656, 
    \[FormalY][4] == 507235/2985984, \[FormalY][5] == 
     40730606479/46656000000, \[FormalY][6] == 9821229709/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (87 + 37*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (842 + 471*\[FormalN] + 86*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (3779 + 2328*\[FormalN] + 484*\[FormalN]^2 + 34*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(873 + 4305*\[FormalN] + 
        2966*\[FormalN]^2 + 823*\[FormalN]^3 + 104*\[FormalN]^4 + 
        5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (85999 + 98405*\[FormalN] + 46766*\[FormalN]^2 + 11825*\[FormalN]^3 + 
        1679*\[FormalN]^4 + 127*\[FormalN]^5 + 4*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -5/64, \[FormalY][3] == -43795/46656, 
    \[FormalY][4] == -382813/2985984, \[FormalY][5] == 
     -41832898609/46656000000, \[FormalY][6] == -7663829939/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^3*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(58 + 31*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2407 + 1788*\[FormalN] + 522*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(8647 + 6849*\[FormalN] + 2179*\[FormalN]^2 + 
        351*\[FormalN]^3 + 29*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (43999 + 50455*\[FormalN] + 
        23951*\[FormalN]^2 + 6034*\[FormalN]^3 + 852*\[FormalN]^4 + 
        64*\[FormalN]^5 + 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -13/64, 
    \[FormalY][3] == -41011/46656, \[FormalY][4] == -857857/2985984, 
    \[FormalY][5] == -38099285029/46656000000, \[FormalY][6] == 
     -15673924759/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 4*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(238 + 157*\[FormalN] + 36*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(785 + 472*\[FormalN] + 
        102*\[FormalN]^2 + 8*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-59545 - 65714*\[FormalN] - 30766*\[FormalN]^2 - 7826*\[FormalN]^3 - 
        1140*\[FormalN]^4 - 90*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (11 + 2*\[FormalN])*
       (19 + 9*\[FormalN] + \[FormalN]^2)*(61 + 22*\[FormalN] + 
        2*\[FormalN]^2)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/64, \[FormalY][3] == 40753/46656, 
    \[FormalY][4] == 956815/2985984, \[FormalY][5] == 
     37853068459/46656000000, \[FormalY][6] == 5727835763/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + 2*(2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])^2*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*(37 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2667 + 1908*\[FormalN] + 536*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1517 + 850*\[FormalN] + 185*\[FormalN]^2 + 
        20*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (50249 + 56705*\[FormalN] + 26451*\[FormalN]^2 + 6534*\[FormalN]^3 + 
        902*\[FormalN]^4 + 66*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/64, \[FormalY][3] == 41461/46656, 
    \[FormalY][4] == 752143/2985984, \[FormalY][5] == 
     38617326379/46656000000, \[FormalY][6] == 14008715609/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (752 + 441*\[FormalN] + 84*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (3645 + 2312*\[FormalN] + 496*\[FormalN]^2 + 36*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (-227 + 3265*\[FormalN] + 2607*\[FormalN]^2 + 769*\[FormalN]^3 + 
        101*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (11 + 2*\[FormalN])*(31 + 11*\[FormalN] + \[FormalN]^2)*
       (239 + 148*\[FormalN] + 30*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -9/64, \[FormalY][3] == -42103/46656, 
    \[FormalY][4] == -637729/2985984, \[FormalY][5] == 
     -39432999109/46656000000, \[FormalY][6] == -4043842813/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(218 + 145*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(155 + 94*\[FormalN] + 
        22*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2269 + 1622*\[FormalN] + 454*\[FormalN]^2 + 
        59*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-151 + 845*\[FormalN] + 655*\[FormalN]^2 + 181*\[FormalN]^3 + 
        22*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/64, \[FormalY][3] == 39337/46656, 
    \[FormalY][4] == 1539319/2985984, \[FormalY][5] == 
     36636359779/46656000000, \[FormalY][6] == 8658907703/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (32 + 17*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-58 - 21*\[FormalN] + 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1789 + 1478*\[FormalN] + 474*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(9907 + 8211*\[FormalN] + 2696*\[FormalN]^2 + 
        435*\[FormalN]^3 + 34*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (31099 + 38345*\[FormalN] + 
        19405*\[FormalN]^2 + 5181*\[FormalN]^3 + 772*\[FormalN]^4 + 
        61*\[FormalN]^5 + 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -25/64, 
    \[FormalY][3] == -39187/46656, \[FormalY][4] == -1451545/2985984, 
    \[FormalY][5] == -36347145709/46656000000, \[FormalY][6] == 
     -24705120139/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])^2*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(220 + 145*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(157 + 112*\[FormalN] + 
        26*\[FormalN]^2 + 2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-56115 - 62848*\[FormalN] - 29755*\[FormalN]^2 - 7631*\[FormalN]^3 - 
        1119*\[FormalN]^4 - 89*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-6401 - 5405*\[FormalN] - 
        1845*\[FormalN]^2 - 319*\[FormalN]^3 - 28*\[FormalN]^4 - 
        \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -29/64, \[FormalY][3] == -39679/46656, 
    \[FormalY][4] == -1627897/2985984, \[FormalY][5] == 
     -37140887629/46656000000, \[FormalY][6] == -27276620459/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (34 + 17*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-80 - 25*\[FormalN] + 2*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1643 + 1412*\[FormalN] + 466*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1713 + 1132*\[FormalN] + 278*\[FormalN]^2 + 
        29*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-37651 - 42905*\[FormalN] - 20595*\[FormalN]^2 - 5319*\[FormalN]^3 - 
        778*\[FormalN]^4 - 61*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/64, \[FormalY][3] == 40213/46656, 
    \[FormalY][4] == 1719223/2985984, \[FormalY][5] == 
     37863693859/46656000000, \[FormalY][6] == 28645618789/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (26 + 15*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (28 + 17*\[FormalN] + 6*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2115 + 1630*\[FormalN] + 492*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(8927 + 7165*\[FormalN] + 2296*\[FormalN]^2 + 
        369*\[FormalN]^3 + 30*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (11 + 2*\[FormalN])*
       (3509 + 3507*\[FormalN] + 1381*\[FormalN]^2 + 269*\[FormalN]^3 + 
        26*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -21/64, 
    \[FormalY][3] == -39175/46656, \[FormalY][4] == -1271209/2985984, 
    \[FormalY][5] == -36113444029/46656000000, \[FormalY][6] == 
     -7357974953/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(10 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(208 + 143*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(525 + 322*\[FormalN] + 
        72*\[FormalN]^2 + 6*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-56945 - 63174*\[FormalN] - 29737*\[FormalN]^2 - 7611*\[FormalN]^3 - 
        1117*\[FormalN]^4 - 89*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (7349 + 8095*\[FormalN] + 
        3455*\[FormalN]^2 + 721*\[FormalN]^3 + 74*\[FormalN]^4 + 
        3*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/64, \[FormalY][3] == 39133/46656, 
    \[FormalY][4] == 1361095/2985984, \[FormalY][5] == 
     36178105459/46656000000, \[FormalY][6] == 23380482389/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (106 + 53*\[FormalN] + 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2383 + 1760*\[FormalN] + 508*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1605 + 918*\[FormalN] + 200*\[FormalN]^2 + 
        21*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (44849 + 51845*\[FormalN] + 24705*\[FormalN]^2 + 6221*\[FormalN]^3 + 
        874*\[FormalN]^4 + 65*\[FormalN]^5 + 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/64, \[FormalY][3] == 39409/46656, 
    \[FormalY][4] == 1176295/2985984, \[FormalY][5] == 
     36292527379/46656000000, \[FormalY][6] == 20665062709/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (56 + 31*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (650 + 409*\[FormalN] + 82*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (3473 + 2288*\[FormalN] + 508*\[FormalN]^2 + 38*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (-1467 + 2117*\[FormalN] + 2222*\[FormalN]^2 + 713*\[FormalN]^3 + 
        98*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (76099 + 89345*\[FormalN] + 43455*\[FormalN]^2 + 11221*\[FormalN]^3 + 
        1624*\[FormalN]^4 + 125*\[FormalN]^5 + 4*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -17/64, \[FormalY][3] == -39835/46656, 
    \[FormalY][4] == -1074409/2985984, \[FormalY][5] == 
     -36737274109/46656000000, \[FormalY][6] == -19102836539/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (12 + 9*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (166 + 97*\[FormalN] + 18*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1679 + 1442*\[FormalN] + 472*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-1767 - 603*\[FormalN] + 170*\[FormalN]^2 + 
        109*\[FormalN]^3 + 18*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-77911 - 79507*\[FormalN] - 
        33905*\[FormalN]^2 - 7739*\[FormalN]^3 - 998*\[FormalN]^4 - 
        69*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 91/64, \[FormalY][3] == 81133/46656, 
    \[FormalY][4] == 5867767/2985984, \[FormalY][5] == 
     100480934779/46656000000, \[FormalY][6] == 107639277949/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(8 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(106 + 111*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1537 + 1038*\[FormalN] + 
        236*\[FormalN]^2 + 18*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1359 + 1274*\[FormalN] + 420*\[FormalN]^2 + 
        59*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-46661 - 42007*\[FormalN] - 15155*\[FormalN]^2 - 2739*\[FormalN]^3 - 
        248*\[FormalN]^4 - 9*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -89/64, 
    \[FormalY][3] == -79039/46656, \[FormalY][4] == -5687833/2985984, 
    \[FormalY][5] == -97200570709/46656000000, \[FormalY][6] == 
     -103887657779/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])^2*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(3 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(204 + 121*\[FormalN] + 22*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5 + \[FormalN])*(1539 + 1376*\[FormalN] + 464*\[FormalN]^2 + 
        70*\[FormalN]^3 + 4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-3889 - 2357*\[FormalN] - 376*\[FormalN]^2 + 
        33*\[FormalN]^3 + 14*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-84161 - 85757*\[FormalN] - 
        36405*\[FormalN]^2 - 8239*\[FormalN]^3 - 1048*\[FormalN]^4 - 
        71*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -93/64, 
    \[FormalY][3] == -83419/46656, \[FormalY][4] == -6066937/2985984, 
    \[FormalY][5] == -104207912629/46656000000, 
    \[FormalY][6] == -4145968937/1728000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (42 + 25*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (312 + 229*\[FormalN] + 58*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (-3 + 32*\[FormalN] + 16*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (16547 + 15809*\[FormalN] + 6140*\[FormalN]^2 + 1213*\[FormalN]^3 + 
        122*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-115411 - 123257*\[FormalN] - 55155*\[FormalN]^2 - 
        13239*\[FormalN]^3 - 1798*\[FormalN]^4 - 131*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 95/64, \[FormalY][3] == 85897/46656, 
    \[FormalY][4] == 6287287/2985984, \[FormalY][5] == 
     108433068859/46656000000, \[FormalY][6] == 116877530429/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(18 + 7*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(156 + 125*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1331 + 850*\[FormalN] + 
        186*\[FormalN]^2 + 14*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1643 + 1400*\[FormalN] + 434*\[FormalN]^2 + 
        59*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-39161 - 34757*\[FormalN] - 12355*\[FormalN]^2 - 2199*\[FormalN]^3 - 
        196*\[FormalN]^4 - 7*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -85/64, 
    \[FormalY][3] == -75139/46656, \[FormalY][4] == -5350825/2985984, 
    \[FormalY][5] == -91181669029/46656000000, \[FormalY][6] == 
     -96997009699/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (18 + 11*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (120 + 71*\[FormalN] + 14*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1813 + 1498*\[FormalN] + 478*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(677 + 1335*\[FormalN] + 750*\[FormalN]^2 + 
        187*\[FormalN]^3 + 22*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-70411 - 72257*\[FormalN] - 
        31105*\[FormalN]^2 - 7199*\[FormalN]^3 - 946*\[FormalN]^4 - 
        67*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 77041/46656, 
    \[FormalY][4] == 5514439/2985984, \[FormalY][5] == 
     94079080459/46656000000, \[FormalY][6] == 33434643343/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(12 + 5*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(198 + 137*\[FormalN] + 34*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1131 + 672*\[FormalN] + 
        138*\[FormalN]^2 + 10*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-46565 - 56178*\[FormalN] - 28033*\[FormalN]^2 - 7437*\[FormalN]^3 - 
        1111*\[FormalN]^4 - 89*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-32911 - 28507*\[FormalN] - 
        9855*\[FormalN]^2 - 1699*\[FormalN]^3 - 146*\[FormalN]^4 - 
        5*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 83/64, \[FormalY][3] == 73429/46656, 
    \[FormalY][4] == 5200615/2985984, \[FormalY][5] == 
     88613502379/46656000000, \[FormalY][6] == 94041713549/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (48 + 23*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-342 - 145*\[FormalN] - 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(43 + 86*\[FormalN] + 26*\[FormalN]^2 + 
        2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(2551 + 1802*\[FormalN] + 438*\[FormalN]^2 + 
        41*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (11 + 2*\[FormalN])*(-151 + 845*\[FormalN] + 655*\[FormalN]^2 + 
        181*\[FormalN]^3 + 22*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -81/64, \[FormalY][3] == -71911/46656, 
    \[FormalY][4] == -5061865/2985984, \[FormalY][5] == 
     -86347899109/46656000000, \[FormalY][6] == -10153893131/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (10 + 6*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (168 + 89*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2067 + 1650*\[FormalN] + 508*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(673 + 1225*\[FormalN] + 683*\[FormalN]^2 + 
        173*\[FormalN]^3 + 21*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-72511 - 74647*\[FormalN] - 
        32159*\[FormalN]^2 - 7426*\[FormalN]^3 - 970*\[FormalN]^4 - 
        68*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 83/64, \[FormalY][3] == 74545/46656, 
    \[FormalY][4] == 5282047/2985984, \[FormalY][5] == 
     90625673779/46656000000, \[FormalY][6] == 96220700849/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 4*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + 3*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*(13 + 8*\[FormalN] + \[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(173 + 72*\[FormalN] + 8*\[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (1687 + 1430*\[FormalN] + 443*\[FormalN]^2 + 60*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] - 
      (11 + 2*\[FormalN])^3*(31 + 11*\[FormalN] + \[FormalN]^2)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -81/64, \[FormalY][3] == -72667/46656, 
    \[FormalY][4] == -5115505/2985984, \[FormalY][5] == 
     -87687939709/46656000000, \[FormalY][6] == -10312702631/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])^2*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(226 + 119*\[FormalN] + 20*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5 + \[FormalN])*(2015 + 1630*\[FormalN] + 506*\[FormalN]^2 + 
        72*\[FormalN]^3 + 4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-1289 - 417*\[FormalN] + 163*\[FormalN]^2 + 
        99*\[FormalN]^3 + 17*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-78761 - 80897*\[FormalN] - 
        34659*\[FormalN]^2 - 7926*\[FormalN]^3 - 1020*\[FormalN]^4 - 
        70*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -85/64, 
    \[FormalY][3] == -76615/46656, \[FormalY][4] == -5466097/2985984, 
    \[FormalY][5] == -93983237629/46656000000, \[FormalY][6] == 
     -100128735199/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (30 + 15*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (482 + 311*\[FormalN] + 68*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (985 + 670*\[FormalN] + 154*\[FormalN]^2 + 12*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (13147 + 13149*\[FormalN] + 5359*\[FormalN]^2 + 1111*\[FormalN]^3 + 
        117*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-110011 - 118397*\[FormalN] - 53409*\[FormalN]^2 - 
        12926*\[FormalN]^3 - 1770*\[FormalN]^4 - 130*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 78877/46656, 
    \[FormalY][4] == 5669599/2985984, \[FormalY][5] == 
     97808307859/46656000000, \[FormalY][6] == 34872860443/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       (7 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (214 + 107*\[FormalN] + 18*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2185 + 1746*\[FormalN] + 532*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-307 + 529*\[FormalN] + 498*\[FormalN]^2 + 
        151*\[FormalN]^3 + 20*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-77011 - 78847*\[FormalN] - 
        33724*\[FormalN]^2 - 7717*\[FormalN]^3 - 997*\[FormalN]^4 - 
        69*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 79189/46656, 
    \[FormalY][4] == 5703139/2985984, \[FormalY][5] == 
     98626073479/46656000000, \[FormalY][6] == 35221418183/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 3*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(13 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(142 + 143*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1811 + 1164*\[FormalN] + 
        250*\[FormalN]^2 + 18*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1619 + 1426*\[FormalN] + 450*\[FormalN]^2 + 
        61*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-45761 - 41347*\[FormalN] - 14974*\[FormalN]^2 - 2717*\[FormalN]^3 - 
        247*\[FormalN]^4 - 9*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -85/64, 
    \[FormalY][3] == -77167/46656, \[FormalY][4] == -5521117/2985984, 
    \[FormalY][5] == -95315287609/46656000000, \[FormalY][6] == 
     -101783641579/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (31 + 16*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (185 + 91*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2342 + 1849*\[FormalN] + 556*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(1203 + 1786*\[FormalN] + 894*\[FormalN]^2 + 
        207*\[FormalN]^3 + 23*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-73261 - 75222*\[FormalN] - 
        32324*\[FormalN]^2 - 7447*\[FormalN]^3 - 971*\[FormalN]^4 - 
        68*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 85/64, \[FormalY][3] == 77311/46656, 
    \[FormalY][4] == 5532709/2985984, \[FormalY][5] == 
     95605168609/46656000000, \[FormalY][6] == 102114262579/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (41 + 8*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (185 + 163*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1762 + 1103*\[FormalN] + 230*\[FormalN]^2 + 16*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-45465 - 56563*\[FormalN] - 
        28894*\[FormalN]^2 - 7775*\[FormalN]^3 - 1164*\[FormalN]^4 - 
        92*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-42011 - 37722*\[FormalN] - 13574*\[FormalN]^2 - 2447*\[FormalN]^3 - 
        221*\[FormalN]^4 - 8*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -83/64, 
    \[FormalY][3] == -75385/46656, \[FormalY][4] == -5357659/2985984, 
    \[FormalY][5] == -92473139359/46656000000, \[FormalY][6] == 
     -98428330829/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 12*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (317 + 159*\[FormalN] + 24*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2144 + 1769*\[FormalN] + 548*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(-679 - 255*\[FormalN] + \[FormalN]^2 + 
        10*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-87011 - 88722*\[FormalN] - 37624*\[FormalN]^2 - 8487*\[FormalN]^3 - 
        1073*\[FormalN]^4 - 72*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -91/64, \[FormalY][3] == -83953/46656, 
    \[FormalY][4] == -6143611/2985984, \[FormalY][5] == 
     -107132663359/46656000000, \[FormalY][6] == 
     -115836654829/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (547 + 345*\[FormalN] + 72*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (664 + 463*\[FormalN] + 106*\[FormalN]^2 + 8*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (3281 + 2505*\[FormalN] + 735*\[FormalN]^2 + 98*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-118261 - 126222*\[FormalN] - 56374*\[FormalN]^2 - 
        13487*\[FormalN]^3 - 1823*\[FormalN]^4 - 132*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 93/64, \[FormalY][3] == 86455/46656, 
    \[FormalY][4] == 6377989/2985984, \[FormalY][5] == 
     111742060609/46656000000, \[FormalY][6] == 40465798193/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (11 + 11*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (274 + 139*\[FormalN] + 22*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2095 + 1708*\[FormalN] + 528*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-2397 - 1209*\[FormalN] - 46*\[FormalN]^2 + 
        75*\[FormalN]^3 + 16*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-83261 - 85097*\[FormalN] - 
        36224*\[FormalN]^2 - 8217*\[FormalN]^3 - 1047*\[FormalN]^4 - 
        71*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -89/64, 
    \[FormalY][3] == -81403/46656, \[FormalY][4] == -5903965/2985984, 
    \[FormalY][5] == -102395212729/46656000000, 
    \[FormalY][6] == -110111496299/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (71 + 33*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (518 + 329*\[FormalN] + 70*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (821 + 566*\[FormalN] + 130*\[FormalN]^2 + 10*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (2979 + 2314*\[FormalN] + 694*\[FormalN]^2 + 95*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-114511 - 122597*\[FormalN] - 54974*\[FormalN]^2 - 
        13217*\[FormalN]^3 - 1797*\[FormalN]^4 - 131*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 91/64, \[FormalY][3] == 83809/46656, 
    \[FormalY][4] == 6125539/2985984, \[FormalY][5] == 
     106673492359/46656000000, \[FormalY][6] == 115212063829/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(21 + 5*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(256 + 167*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1205 + 702*\[FormalN] + 
        142*\[FormalN]^2 + 10*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-53855 - 62846*\[FormalN] - 30525*\[FormalN]^2 - 7917*\[FormalN]^3 - 
        1159*\[FormalN]^4 - 91*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-29261 - 25697*\[FormalN] - 
        9044*\[FormalN]^2 - 1595*\[FormalN]^3 - 141*\[FormalN]^4 - 
        5*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -73/64, 
    \[FormalY][3] == -66715/46656, \[FormalY][4] == -4545757/2985984, 
    \[FormalY][5] == -78555724729/46656000000, \[FormalY][6] == 
     -81792932299/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (39 + 17*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (64 + 39*\[FormalN] + 10*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2263 + 1760*\[FormalN] + 532*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(4673 + 4435*\[FormalN] + 1660*\[FormalN]^2 + 
        307*\[FormalN]^3 + 28*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-60511 - 63197*\[FormalN] - 
        27794*\[FormalN]^2 - 6595*\[FormalN]^3 - 891*\[FormalN]^4 - 
        65*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 68257/46656, 
    \[FormalY][4] == 4691299/2985984, \[FormalY][5] == 
     80922836359/46656000000, \[FormalY][6] == 3134369327/1728000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (31 + 6*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (247 + 175*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + 3*(4 + \[FormalN])*(5 + \[FormalN])*
       (476 + 285*\[FormalN] + 58*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-52705 - 62411*\[FormalN] - 
        30664*\[FormalN]^2 - 8013*\[FormalN]^3 - 1176*\[FormalN]^4 - 
        92*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-33011 - 29322*\[FormalN] - 10444*\[FormalN]^2 - 1865*\[FormalN]^3 - 
        167*\[FormalN]^4 - 6*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -75/64, 
    \[FormalY][3] == -68401/46656, \[FormalY][4] == -4701595/2985984, 
    \[FormalY][5] == -81189227359/46656000000, \[FormalY][6] == 
     -28304460943/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (41 + 18*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (103 + 55*\[FormalN] + 12*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2388 + 1857*\[FormalN] + 556*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(3931 + 3882*\[FormalN] + 1504*\[FormalN]^2 + 
        287*\[FormalN]^3 + 27*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-64261 - 66822*\[FormalN] - 
        29194*\[FormalN]^2 - 6865*\[FormalN]^3 - 917*\[FormalN]^4 - 
        66*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 77/64, \[FormalY][3] == 70039/46656, 
    \[FormalY][4] == 4854757/2985984, \[FormalY][5] == 
     83746840609/46656000000, \[FormalY][6] == 87962618579/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (335 + 191*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (790 + 387*\[FormalN] + 66*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-61615 - 69773*\[FormalN] - 
        32940*\[FormalN]^2 - 8325*\[FormalN]^3 - 1192*\[FormalN]^4 - 
        92*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-19261 - 15822*\[FormalN] - 5144*\[FormalN]^2 - 825*\[FormalN]^3 - 
        65*\[FormalN]^4 - 2*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 69/64, \[FormalY][3] == 64351/46656, 
    \[FormalY][4] == 4287685/2985984, \[FormalY][5] == 
     74919604609/46656000000, \[FormalY][6] == 25673874193/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (81 + 26*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-385 - 121*\[FormalN] - 4*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1150 + 1371*\[FormalN] + 508*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(13813 + 11838*\[FormalN] + 3900*\[FormalN]^2 + 
        607*\[FormalN]^3 + 43*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (11989 + 21678*\[FormalN] + 
        13606*\[FormalN]^2 + 4175*\[FormalN]^3 + 685*\[FormalN]^4 + 
        58*\[FormalN]^5 + 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -67/64, 
    \[FormalY][3] == -63289/46656, \[FormalY][4] == -4162747/2985984, 
    \[FormalY][5] == -73275599359/46656000000, \[FormalY][6] == 
     -74750634829/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(11 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(296 + 175*\[FormalN] + 38*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(915 + 484*\[FormalN] + 
        90*\[FormalN]^2 + 6*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-57905 - 66266*\[FormalN] - 31607*\[FormalN]^2 - 8069*\[FormalN]^3 - 
        1167*\[FormalN]^4 - 91*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-23011 - 19447*\[FormalN] - 
        6544*\[FormalN]^2 - 1095*\[FormalN]^3 - 91*\[FormalN]^4 - 
        3*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 71/64, \[FormalY][3] == 65365/46656, 
    \[FormalY][4] == 4410595/2985984, \[FormalY][5] == 
     76494281479/46656000000, \[FormalY][6] == 79238066549/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (71 + 25*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-376 - 129*\[FormalN] - 6*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (927 + 1218*\[FormalN] + 476*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(13583 + 11797*\[FormalN] + 3936*\[FormalN]^2 + 
        619*\[FormalN]^3 + 44*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (11 + 2*\[FormalN])*
       (749 + 1505*\[FormalN] + 836*\[FormalN]^2 + 203*\[FormalN]^3 + 
        23*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -69/64, 
    \[FormalY][3] == -64207/46656, \[FormalY][4] == -4283869/2985984, 
    \[FormalY][5] == -74718823609/46656000000, \[FormalY][6] == 
     -25637367193/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(10 + 3*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(208 + 147*\[FormalN] + 36*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1285 + 780*\[FormalN] + 
        164*\[FormalN]^2 + 12*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-48315 - 57778*\[FormalN] - 28688*\[FormalN]^2 - 7588*\[FormalN]^3 - 
        1130*\[FormalN]^4 - 90*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-33761 - 29897*\[FormalN] - 
        10609*\[FormalN]^2 - 1886*\[FormalN]^3 - 168*\[FormalN]^4 - 
        6*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -77/64, 
    \[FormalY][3] == -69199/46656, \[FormalY][4] == -4802689/2985984, 
    \[FormalY][5] == -82326110029/46656000000, \[FormalY][6] == 
     -86550219599/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (14 + 7*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (25 + 8*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(2099 + 1656*\[FormalN] + 
        508*\[FormalN]^2 + 72*\[FormalN]^3 + 4*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (585 + 490*\[FormalN] + 149*\[FormalN]^2 + 20*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-65011 - 67397*\[FormalN] - 29359*\[FormalN]^2 - 6886*\[FormalN]^3 - 
        918*\[FormalN]^4 - 66*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 79/64, \[FormalY][3] == 70885/46656, 
    \[FormalY][4] == 4954639/2985984, \[FormalY][5] == 
     84901843459/46656000000, \[FormalY][6] == 89555984929/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 4*(2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(250 + 157*\[FormalN] + 36*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1033 + 580*\[FormalN] + 
        114*\[FormalN]^2 + 8*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-53005 - 61806*\[FormalN] - 29986*\[FormalN]^2 - 7774*\[FormalN]^3 - 
        1140*\[FormalN]^4 - 90*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-27511 - 23647*\[FormalN] - 
        8109*\[FormalN]^2 - 1386*\[FormalN]^3 - 118*\[FormalN]^4 - 
        4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 67705/46656, 
    \[FormalY][4] == 4662415/2985984, \[FormalY][5] == 
     80064501379/46656000000, \[FormalY][6] == 27951785483/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (30 + 12*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-362 - 137*\[FormalN] - 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (673 + 1048*\[FormalN] + 442*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(13243 + 11709*\[FormalN] + 3967*\[FormalN]^2 + 
        631*\[FormalN]^3 + 45*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (3739 + 13853*\[FormalN] + 
        10641*\[FormalN]^2 + 3614*\[FormalN]^3 + 632*\[FormalN]^4 + 
        56*\[FormalN]^5 + 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -73/64, 
    \[FormalY][3] == -66403/46656, \[FormalY][4] == -4531873/2985984, 
    \[FormalY][5] == -78094224109/46656000000, \[FormalY][6] == 
     -81419580079/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-1 + 3*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (278 + 163*\[FormalN] + 28*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1223 + 1278*\[FormalN] + 466*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(-1741 - 828*\[FormalN] - 101*\[FormalN]^2 + 
        4*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-98561 - 99017*\[FormalN] - 41281*\[FormalN]^2 - 9134*\[FormalN]^3 - 
        1130*\[FormalN]^4 - 74*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -109/64, \[FormalY][3] == -106135/46656, 
    \[FormalY][4] == -8235649/2985984, \[FormalY][5] == 
     -148423730029/46656000000, \[FormalY][6] == 
     -166024872799/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (23 + 13*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (214 + 183*\[FormalN] + 52*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1319 + 814*\[FormalN] + 170*\[FormalN]^2 + 12*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (23443 + 21269*\[FormalN] + 7771*\[FormalN]^2 + 1431*\[FormalN]^3 + 
        133*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-129811 - 136517*\[FormalN] - 60031*\[FormalN]^2 - 
        14134*\[FormalN]^3 - 1880*\[FormalN]^4 - 134*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 111/64, \[FormalY][3] == 109117/46656, 
    \[FormalY][4] == 8525839/2985984, \[FormalY][5] == 
     154443583459/46656000000, \[FormalY][6] == 19274644681/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(1 + \[FormalN])*
       (2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(256 + 141*\[FormalN] + 24*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5 + \[FormalN])*(1527 + 1426*\[FormalN] + 484*\[FormalN]^2 + 
        72*\[FormalN]^3 + 4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-6167 - 3823*\[FormalN] - 713*\[FormalN]^2 + 
        \[FormalN]^3 + 13*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-92311 - 92767*\[FormalN] - 
        38781*\[FormalN]^2 - 8634*\[FormalN]^3 - 1080*\[FormalN]^4 - 
        72*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 107/64, \[FormalY][3] == 103345/46656, 
    \[FormalY][4] == 7970959/2985984, \[FormalY][5] == 
     143048481379/46656000000, \[FormalY][6] == 159467749649/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - 6*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*(7 + 24*\[FormalN] + 3*\[FormalN]^2)*
       \[FormalY][2 + \[FormalN]] + 3*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(75 + 36*\[FormalN] + 4*\[FormalN]^2)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])^2*
       (895 + 1110*\[FormalN] + 411*\[FormalN]^2 + 60*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-61061 - 55267*\[FormalN] - 20031*\[FormalN]^2 - 3634*\[FormalN]^3 - 
        330*\[FormalN]^4 - 12*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -105/64, 
    \[FormalY][3] == -100747/46656, \[FormalY][4] == -7729825/2985984, 
    \[FormalY][5] == -138256164109/46656000000, 
    \[FormalY][6] == -51231539093/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (3 + 9*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (304 + 163*\[FormalN] + 26*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1665 + 1524*\[FormalN] + 508*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(-1289 - 568*\[FormalN] - 52*\[FormalN]^2 + 
        7*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-94061 - 94817*\[FormalN] - 39716*\[FormalN]^2 - 8843*\[FormalN]^3 - 
        1103*\[FormalN]^4 - 73*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -105/64, \[FormalY][3] == -101059/46656, 
    \[FormalY][4] == -7766173/2985984, \[FormalY][5] == 
     -139152904729/46656000000, \[FormalY][6] == -51627401833/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (63 + 31*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (368 + 261*\[FormalN] + 62*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (453 + 230*\[FormalN] + 38*\[FormalN]^2 + 2*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (20543 + 18909*\[FormalN] + 7050*\[FormalN]^2 + 1333*\[FormalN]^3 + 
        128*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-125311 - 132317*\[FormalN] - 58466*\[FormalN]^2 - 
        13843*\[FormalN]^3 - 1853*\[FormalN]^4 - 133*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 107/64, \[FormalY][3] == 103897/46656, 
    \[FormalY][4] == 8039587/2985984, \[FormalY][5] == 
     144763256359/46656000000, \[FormalY][6] == 161788689029/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-1 + 10*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (345 + 185*\[FormalN] + 28*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1648 + 1559*\[FormalN] + 526*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(-1527 - 695*\[FormalN] - 73*\[FormalN]^2 + 
        6*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-97811 - 98442*\[FormalN] - 41116*\[FormalN]^2 - 9113*\[FormalN]^3 - 
        1129*\[FormalN]^4 - 74*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -107/64, \[FormalY][3] == -104041/46656, 
    \[FormalY][4] == -8060251/2985984, \[FormalY][5] == 
     -145308287359/46656000000, \[FormalY][6] == 
     -162568740029/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (71 + 34*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (375 + 271*\[FormalN] + 64*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (712 + 383*\[FormalN] + 68*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (4449 + 3169*\[FormalN] + 861*\[FormalN]^2 + 106*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-129061 - 135942*\[FormalN] - 59866*\[FormalN]^2 - 
        14113*\[FormalN]^3 - 1879*\[FormalN]^4 - 134*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 109/64, \[FormalY][3] == 106975/46656, 
    \[FormalY][4] == 8348197/2985984, \[FormalY][5] == 
     151310020609/46656000000, \[FormalY][6] == 170045795779/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (21 + 14*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (257 + 125*\[FormalN] + 20*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2154 + 1783*\[FormalN] + 550*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-2333 - 782*\[FormalN] + 192*\[FormalN]^2 + 
        121*\[FormalN]^3 + 19*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-84061 - 84942*\[FormalN] - 
        35816*\[FormalN]^2 - 8073*\[FormalN]^3 - 1027*\[FormalN]^4 - 
        70*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 101/64, \[FormalY][3] == 96103/46656, 
    \[FormalY][4] == 7304197/2985984, \[FormalY][5] == 
     130054144609/46656000000, \[FormalY][6] == 143904159779/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (51 + 10*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (113 + 149*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2094 + 1361*\[FormalN] + 288*\[FormalN]^2 + 20*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-35785 - 48987*\[FormalN] - 
        26676*\[FormalN]^2 - 7487*\[FormalN]^3 - 1150*\[FormalN]^4 - 
        92*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-52811 - 47442*\[FormalN] - 17066*\[FormalN]^2 - 3073*\[FormalN]^3 - 
        277*\[FormalN]^4 - 10*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -99/64, 
    \[FormalY][3] == -93745/46656, \[FormalY][4] == -7085947/2985984, 
    \[FormalY][5] == -125821379359/46656000000, 
    \[FormalY][6] == -46274637343/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (13 + 11*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (264 + 135*\[FormalN] + 22*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1895 + 1630*\[FormalN] + 520*\[FormalN]^2 + 74*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(-807 - 272*\[FormalN] + 8*\[FormalN]^2 + 
        11*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-87811 - 88567*\[FormalN] - 37216*\[FormalN]^2 - 8343*\[FormalN]^3 - 
        1053*\[FormalN]^4 - 71*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 103/64, \[FormalY][3] == 98413/46656, 
    \[FormalY][4] == 7516963/2985984, \[FormalY][5] == 
     134152781479/46656000000, \[FormalY][6] == 148808159749/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (47 + 11*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (72 + 127*\[FormalN] + 38*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (2077 + 1396*\[FormalN] + 306*\[FormalN]^2 + 22*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-29835 - 43432*\[FormalN] - 
        24643*\[FormalN]^2 - 7125*\[FormalN]^3 - 1119*\[FormalN]^4 - 
        91*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-56561 - 51067*\[FormalN] - 18466*\[FormalN]^2 - 3343*\[FormalN]^3 - 
        303*\[FormalN]^4 - 11*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -101/64, 
    \[FormalY][3] == -95959/46656, \[FormalY][4] == -7290013/2985984, 
    \[FormalY][5] == -129704323609/46656000000, 
    \[FormalY][6] == -143465598779/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       (15 + 4*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (74 + 125*\[FormalN] + 46*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2703 + 1704*\[FormalN] + 362*\[FormalN]^2 + 26*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (29747 + 26399*\[FormalN] + 9340*\[FormalN]^2 + 1645*\[FormalN]^3 + 
        144*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-141811 - 147967*\[FormalN] - 64396*\[FormalN]^2 - 
        14965*\[FormalN]^3 - 1959*\[FormalN]^4 - 137*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 119/64, \[FormalY][3] == 122605/46656, 
    \[FormalY][4] == 9939619/2985984, \[FormalY][5] == 
     185546093479/46656000000, \[FormalY][6] == 213782067749/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-15 + 5*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (334 + 207*\[FormalN] + 34*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 2*\[FormalN])*(83 + 104*\[FormalN] + 28*\[FormalN]^2 + 
        2*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(-2669 - 1342*\[FormalN] - 192*\[FormalN]^2 - 
        \[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-110561 - 110467*\[FormalN] - 45646*\[FormalN]^2 - 9965*\[FormalN]^3 - 
        1209*\[FormalN]^4 - 77*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -117/64, \[FormalY][3] == -119287/46656, 
    \[FormalY][4] == -9595165/2985984, \[FormalY][5] == 
     -178020067609/46656000000, \[FormalY][6] == -839831353/192000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (61 + 32*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (213 + 199*\[FormalN] + 56*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1946 + 1171*\[FormalN] + 236*\[FormalN]^2 + 16*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (27277 + 24310*\[FormalN] + 8676*\[FormalN]^2 + 1551*\[FormalN]^3 + 
        139*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] - 
      (11 + 2*\[FormalN])^2*(1141 + 778*\[FormalN] + 200*\[FormalN]^2 + 
        23*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 117/64, \[FormalY][3] == 119431/46656, 
    \[FormalY][4] == 9617125/2985984, \[FormalY][5] == 
     178614508609/46656000000, \[FormalY][6] == 68317266593/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-11 + 8*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (363 + 209*\[FormalN] + 32*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1154 + 1339*\[FormalN] + 502*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-11387 - 7802*\[FormalN] - 1830*\[FormalN]^2 - 
        135*\[FormalN]^3 + 7*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-106811 - 106842*\[FormalN] - 
        44246*\[FormalN]^2 - 9695*\[FormalN]^3 - 1183*\[FormalN]^4 - 
        76*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -115/64, 
    \[FormalY][3] == -116209/46656, \[FormalY][4] == -9286555/2985984, 
    \[FormalY][5] == -171455159359/46656000000, 
    \[FormalY][6] == -195776048029/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])^2*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (39 + 28*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      5*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-19 + 11*\[FormalN] + 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - 5*(4 + \[FormalN])*(5 + \[FormalN])*
       (816 + 523*\[FormalN] + 112*\[FormalN]^2 + 8*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (7079 + 4815*\[FormalN] + 1205*\[FormalN]^2 + 130*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-151811 - 157842*\[FormalN] - 68296*\[FormalN]^2 - 
        15735*\[FormalN]^3 - 2035*\[FormalN]^4 - 140*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -123/64, 
    \[FormalY][3] == -129961/46656, \[FormalY][4] == -10756795/2985984, 
    \[FormalY][5] == -204375323359/46656000000, 
    \[FormalY][6] == -79709137343/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])^2*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (111 + 52*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      5*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (269 + 179*\[FormalN] + 40*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - 5*(4 + \[FormalN])*(5 + \[FormalN])*
       (2136 + 1757*\[FormalN] + 546*\[FormalN]^2 + 76*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])^2*(11281 + 8505*\[FormalN] + 2425*\[FormalN]^2 + 
        310*\[FormalN]^3 + 15*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-183061 - 195342*\[FormalN] - 87046*\[FormalN]^2 - 
        20735*\[FormalN]^3 - 2785*\[FormalN]^4 - 200*\[FormalN]^5 - 
        6*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 125/64, \[FormalY][3] == 133759/46656, 
    \[FormalY][4] == 11188165/2985984, \[FormalY][5] == 
     214489480609/46656000000, \[FormalY][6] == 252937011779/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (35 + 25*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-66 + 57*\[FormalN] + 38*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (3673 + 2378*\[FormalN] + 518*\[FormalN]^2 + 38*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (33437 + 29577*\[FormalN] + 10368*\[FormalN]^2 + 1793*\[FormalN]^3 + 
        152*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-148061 - 154217*\[FormalN] - 66896*\[FormalN]^2 - 
        15465*\[FormalN]^3 - 2009*\[FormalN]^4 - 139*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -121/64, 
    \[FormalY][3] == -126115/46656, \[FormalY][4] == -10316701/2985984, 
    \[FormalY][5] == -194003512729/46656000000, 
    \[FormalY][6] == -224912889499/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (95 + 47*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (1206 + 821*\[FormalN] + 190*\[FormalN]^2 + 15*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (9923 + 8252*\[FormalN] + 2604*\[FormalN]^2 + 370*\[FormalN]^3 + 
        20*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])^2*(10787 + 8186*\[FormalN] + 2356*\[FormalN]^2 + 
        305*\[FormalN]^3 + 15*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-179311 - 191717*\[FormalN] - 85646*\[FormalN]^2 - 
        20465*\[FormalN]^3 - 2759*\[FormalN]^4 - 199*\[FormalN]^5 - 
        6*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 123/64, \[FormalY][3] == 129817/46656, 
    \[FormalY][4] == 10728355/2985984, \[FormalY][5] == 
     203481992359/46656000000, \[FormalY][6] == 79217020343/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (19 + 12*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (82 + 119*\[FormalN] + 44*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2335 + 1500*\[FormalN] + 326*\[FormalN]^2 + 24*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (5523 + 3844*\[FormalN] + 1003*\[FormalN]^2 + 116*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-137311 - 143767*\[FormalN] - 62831*\[FormalN]^2 - 
        14674*\[FormalN]^3 - 1932*\[FormalN]^4 - 136*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 115/64, \[FormalY][3] == 115369/46656, 
    \[FormalY][4] == 9150463/2985984, \[FormalY][5] == 
     167671253779/46656000000, \[FormalY][6] == 190096614049/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 2*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-5 + 2*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (290 + 183*\[FormalN] + 32*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (799 + 1076*\[FormalN] + 442*\[FormalN]^2 + 72*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-11853 - 8331*\[FormalN] - 2037*\[FormalN]^2 - 
        169*\[FormalN]^3 + 5*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-106061 - 106267*\[FormalN] - 
        44081*\[FormalN]^2 - 9674*\[FormalN]^3 - 1182*\[FormalN]^4 - 
        76*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -113/64, 
    \[FormalY][3] == -112195/46656, \[FormalY][4] == -8831857/2985984, 
    \[FormalY][5] == -160900599709/46656000000, 
    \[FormalY][6] == -181570160879/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + 2*(2 + \[FormalN])*
       (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*
       (5 + 2*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-40 + 57*\[FormalN] + 36*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (3231 + 2132*\[FormalN] + 476*\[FormalN]^2 + 36*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (31177 + 27825*\[FormalN] + 9863*\[FormalN]^2 + 1729*\[FormalN]^3 + 
        149*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-143561 - 150017*\[FormalN] - 65331*\[FormalN]^2 - 
        15174*\[FormalN]^3 - 1982*\[FormalN]^4 - 138*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -117/64, 
    \[FormalY][3] == -118735/46656, \[FormalY][4] == -9500401/2985984, 
    \[FormalY][5] == -175308857629/46656000000, 
    \[FormalY][6] == -66639156133/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])^2*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - 6*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (13 + 7*\[FormalN] + \[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (263 + 120*\[FormalN] + 15*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(9057 + 7668*\[FormalN] + 
        2472*\[FormalN]^2 + 360*\[FormalN]^3 + 20*\[FormalN]^4)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (10207 + 7830*\[FormalN] + 2283*\[FormalN]^2 + 300*\[FormalN]^3 + 
        15*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-174811 - 187517*\[FormalN] - 84081*\[FormalN]^2 - 
        20174*\[FormalN]^3 - 2732*\[FormalN]^4 - 198*\[FormalN]^5 - 
        6*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 119/64, \[FormalY][3] == 122293/46656, 
    \[FormalY][4] == 9883615/2985984, \[FormalY][5] == 
     183899967859/46656000000, \[FormalY][6] == 211201438529/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - \[FormalN]*(2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(5 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(226 + 141*\[FormalN] + 26*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5 + \[FormalN])*(1177 + 1208*\[FormalN] + 444*\[FormalN]^2 + 
        70*\[FormalN]^3 + 4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-7257 - 4901*\[FormalN] - 1090*\[FormalN]^2 - 
        55*\[FormalN]^3 + 10*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-93161 - 94157*\[FormalN] - 
        39535*\[FormalN]^2 - 8821*\[FormalN]^3 - 1102*\[FormalN]^4 - 
        73*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -101/64, 
    \[FormalY][3] == -93283/46656, \[FormalY][4] == -6948361/2985984, 
    \[FormalY][5] == -121152641029/46656000000, 
    \[FormalY][6] == -131812277699/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (36 + 23*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (194 + 169*\[FormalN] + 50*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1033 + 656*\[FormalN] + 140*\[FormalN]^2 + 10*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (4239 + 3066*\[FormalN] + 844*\[FormalN]^2 + 105*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-124411 - 131657*\[FormalN] - 58285*\[FormalN]^2 - 
        13821*\[FormalN]^3 - 1852*\[FormalN]^4 - 133*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 103/64, \[FormalY][3] == 96049/46656, 
    \[FormalY][4] == 7203559/2985984, \[FormalY][5] == 
     126222364459/46656000000, \[FormalY][6] == 137864390029/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])^2*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(3 + 2*\[FormalN])*
       \[FormalY][1 + \[FormalN]] - (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(204 + 121*\[FormalN] + 22*\[FormalN]^2 + 
        \[FormalN]^3)*\[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*
       (5 + \[FormalN])*(1429 + 1334*\[FormalN] + 460*\[FormalN]^2 + 
        70*\[FormalN]^3 + 4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-4879 - 2955*\[FormalN] - 496*\[FormalN]^2 + 
        25*\[FormalN]^3 + 14*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-86911 - 87907*\[FormalN] - 
        37035*\[FormalN]^2 - 8321*\[FormalN]^3 - 1052*\[FormalN]^4 - 
        71*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 99/64, \[FormalY][3] == 90709/46656, 
    \[FormalY][4] == 6716935/2985984, \[FormalY][5] == 
     116657106379/46656000000, \[FormalY][6] == 42173791183/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (30 + 11*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (48 + 95*\[FormalN] + 34*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1739 + 1234*\[FormalN] + 288*\[FormalN]^2 + 22*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-24815 - 37928*\[FormalN] - 
        22293*\[FormalN]^2 - 6635*\[FormalN]^3 - 1069*\[FormalN]^4 - 
        89*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-55661 - 50407*\[FormalN] - 18285*\[FormalN]^2 - 3321*\[FormalN]^3 - 
        302*\[FormalN]^4 - 11*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -97/64, 
    \[FormalY][3] == -88327/46656, \[FormalY][4] == -6507337/2985984, 
    \[FormalY][5] == -112677975109/46656000000, 
    \[FormalY][6] == -121896050179/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (30 + 21*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (84 + 111*\[FormalN] + 42*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1947 + 1292*\[FormalN] + 290*\[FormalN]^2 + 22*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (5035 + 3576*\[FormalN] + 954*\[FormalN]^2 + 113*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-131911 - 138907*\[FormalN] - 61085*\[FormalN]^2 - 
        14361*\[FormalN]^3 - 1904*\[FormalN]^4 - 135*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 107/64, \[FormalY][3] == 101869/46656, 
    \[FormalY][4] == 7755607/2985984, \[FormalY][5] == 
     137432162779/46656000000, \[FormalY][6] == 151471681949/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-6 + 3*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (240 + 159*\[FormalN] + 30*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (819 + 1032*\[FormalN] + 422*\[FormalN]^2 + 70*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-10213 - 7223*\[FormalN] - 1766*\[FormalN]^2 - 
        141*\[FormalN]^3 + 6*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-100661 - 101407*\[FormalN] - 
        42335*\[FormalN]^2 - 9361*\[FormalN]^3 - 1154*\[FormalN]^4 - 
        75*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -105/64, 
    \[FormalY][3] == -98911/46656, \[FormalY][4] == -7473721/2985984, 
    \[FormalY][5] == -131687886709/46656000000, 
    \[FormalY][6] == -5351315177/1728000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (24 + 19*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-18 + 55*\[FormalN] + 34*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2755 + 1878*\[FormalN] + 434*\[FormalN]^2 + 34*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (28577 + 25885*\[FormalN] + 9324*\[FormalN]^2 + 1663*\[FormalN]^3 + 
        146*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-138161 - 145157*\[FormalN] - 63585*\[FormalN]^2 - 
        14861*\[FormalN]^3 - 1954*\[FormalN]^4 - 137*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -109/64, 
    \[FormalY][3] == -105019/46656, \[FormalY][4] == -8067097/2985984, 
    \[FormalY][5] == -143961308629/46656000000, 
    \[FormalY][6] == -159588773299/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (60 + 37*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (882 + 661*\[FormalN] + 170*\[FormalN]^2 + 15*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (8069 + 7030*\[FormalN] + 2334*\[FormalN]^2 + 350*\[FormalN]^3 + 
        20*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])^2*(9527 + 7434*\[FormalN] + 2206*\[FormalN]^2 + 
        295*\[FormalN]^3 + 15*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-169411 - 182657*\[FormalN] - 82335*\[FormalN]^2 - 
        19861*\[FormalN]^3 - 2704*\[FormalN]^4 - 197*\[FormalN]^5 - 
        6*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 111/64, \[FormalY][3] == 108361/46656, 
    \[FormalY][4] == 8410135/2985984, \[FormalY][5] == 
     151357992859/46656000000, \[FormalY][6] == 56330810143/15552000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (9 + 8*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (119 + 79*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1465 + 1309*\[FormalN] + 444*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(-143 + 51*\[FormalN] + 61*\[FormalN]^2 + 
        14*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-71431 - 73891*\[FormalN] - 31961*\[FormalN]^2 - 7403*\[FormalN]^3 - 
        969*\[FormalN]^4 - 68*\[FormalN]^5 - 2*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 59911/46656, 
    \[FormalY][4] == 3987943/2985984, \[FormalY][5] == 
     64204387279/46656000000, \[FormalY][6] == 2420231977/1728000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(15 + 8*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(95 + 99*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(1199 + 851*\[FormalN] + 
        202*\[FormalN]^2 + 16*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-34235 - 44817*\[FormalN] - 24044*\[FormalN]^2 - 6785*\[FormalN]^3 - 
        1064*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-40181 - 36391*\[FormalN] - 
        13211*\[FormalN]^2 - 2403*\[FormalN]^3 - 219*\[FormalN]^4 - 
        8*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -73/64, 
    \[FormalY][3] == -58141/46656, \[FormalY][4] == -3848041/2985984, 
    \[FormalY][5] == -61857278209/46656000000, \[FormalY][6] == 
     -62806741309/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (5 + 6*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (151 + 101*\[FormalN] + 20*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1369 + 1261*\[FormalN] + 438*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-2637 - 1512*\[FormalN] - 162*\[FormalN]^2 + 
        57*\[FormalN]^3 + 15*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-77681 - 80141*\[FormalN] - 
        34461*\[FormalN]^2 - 7903*\[FormalN]^3 - 1019*\[FormalN]^4 - 
        70*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -77/64, 
    \[FormalY][3] == -61873/46656, \[FormalY][4] == -4144777/2985984, 
    \[FormalY][5] == -66921700129/46656000000, \[FormalY][6] == 
     -68311291229/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (29 + 22*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (257 + 207*\[FormalN] + 56*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (143 + 131*\[FormalN] + 40*\[FormalN]^2 + 4*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (2859 + 2251*\[FormalN] + 681*\[FormalN]^2 + 94*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-108931 - 117641*\[FormalN] - 53211*\[FormalN]^2 - 
        12903*\[FormalN]^3 - 1769*\[FormalN]^4 - 130*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 79/64, \[FormalY][3] == 64027/46656, 
    \[FormalY][4] == 4320487/2985984, \[FormalY][5] == 
     70055921359/46656000000, \[FormalY][6] == 71774869459/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(11 + 6*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(129 + 111*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(993 + 673*\[FormalN] + 
        154*\[FormalN]^2 + 12*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (-40135 - 49827*\[FormalN] - 25640*\[FormalN]^2 - 7011*\[FormalN]^3 - 
        1076*\[FormalN]^4 - 88*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][4 + \[FormalN]] + (-32681 - 29141*\[FormalN] - 
        10411*\[FormalN]^2 - 1863*\[FormalN]^3 - 167*\[FormalN]^4 - 
        6*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -69/64, 
    \[FormalY][3] == -54889/46656, \[FormalY][4] == -3587641/2985984, 
    \[FormalY][5] == -57605256529/46656000000, \[FormalY][6] == 
     -6464814181/5184000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (13 + 10*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (81 + 55*\[FormalN] + 12*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1551 + 1347*\[FormalN] + 448*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(1489 + 1902*\[FormalN] + 906*\[FormalN]^2 + 
        207*\[FormalN]^3 + 23*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-63931 - 66641*\[FormalN] - 
        29161*\[FormalN]^2 - 6863*\[FormalN]^3 - 917*\[FormalN]^4 - 
        66*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 71/64, \[FormalY][3] == 56467/46656, 
    \[FormalY][4] == 3713527/2985984, \[FormalY][5] == 
     59638532959/46656000000, \[FormalY][6] == 60388041059/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(7 + 4*\[FormalN])*
       \[FormalY][1 + \[FormalN]] + (3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(157 + 121*\[FormalN] + 32*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(797 + 505*\[FormalN] + 
        108*\[FormalN]^2 + 8*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])^2*(1785 + 1435*\[FormalN] + 431*\[FormalN]^2 + 
        58*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-26431 - 22891*\[FormalN] - 7911*\[FormalN]^2 - 1363*\[FormalN]^3 - 
        117*\[FormalN]^4 - 4*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 67/64, \[FormalY][3] == 53503/46656, 
    \[FormalY][4] == 3472855/2985984, \[FormalY][5] == 
     55839394879/46656000000, \[FormalY][6] == 56233830979/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (31 + 20*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-227 - 111*\[FormalN] - 8*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (605 + 893*\[FormalN] + 394*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(11367 + 10298*\[FormalN] + 3580*\[FormalN]^2 + 
        585*\[FormalN]^3 + 43*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (61 + 22*\[FormalN] + 2*\[FormalN]^2)*
       (79 + 211*\[FormalN] + 99*\[FormalN]^2 + 17*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + (6 + \[FormalN])^6*
       \[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -65/64, \[FormalY][3] == -52309/46656, 
    \[FormalY][4] == -3367225/2985984, \[FormalY][5] == 
     -54319126609/46656000000, \[FormalY][6] == -54494269709/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (1 + 4*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (171 + 119*\[FormalN] + 24*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1085 + 1119*\[FormalN] + 420*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-5717 - 3888*\[FormalN] - 844*\[FormalN]^2 - 
        29*\[FormalN]^3 + 11*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-86681 - 88541*\[FormalN] - 
        37591*\[FormalN]^2 - 8485*\[FormalN]^3 - 1073*\[FormalN]^4 - 
        72*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -85/64, 
    \[FormalY][3] == -70441/46656, \[FormalY][4] == -4848217/2985984, 
    \[FormalY][5] == -79509708529/46656000000, \[FormalY][6] == 
     -82290815629/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (5 + 2*\[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (165 + 153*\[FormalN] + 48*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (749 + 499*\[FormalN] + 110*\[FormalN]^2 + 8*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (3731 + 2795*\[FormalN] + 795*\[FormalN]^2 + 102*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-117931 - 126041*\[FormalN] - 56341*\[FormalN]^2 - 
        13485*\[FormalN]^3 - 1823*\[FormalN]^4 - 132*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 72883/46656, 
    \[FormalY][4] == 5055319/2985984, \[FormalY][5] == 
     83358896959/46656000000, \[FormalY][6] == 9627373451/5184000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (5 + 6*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (151 + 101*\[FormalN] + 20*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1281 + 1223*\[FormalN] + 434*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-3539 - 2072*\[FormalN] - 278*\[FormalN]^2 + 
        49*\[FormalN]^3 + 15*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-80431 - 82291*\[FormalN] - 
        35091*\[FormalN]^2 - 7985*\[FormalN]^3 - 1023*\[FormalN]^4 - 
        70*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 83/64, \[FormalY][3] == 68191/46656, 
    \[FormalY][4] == 4662583/2985984, \[FormalY][5] == 
     76146958879/46656000000, \[FormalY][6] == 78544630979/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (19 + 10*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (55 + 85*\[FormalN] + 32*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (1407 + 1037*\[FormalN] + 252*\[FormalN]^2 + 20*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (-26515 - 38433*\[FormalN] - 
        22066*\[FormalN]^2 - 6513*\[FormalN]^3 - 1050*\[FormalN]^4 - 
        88*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][4 + \[FormalN]] + 
      (-49181 - 44791*\[FormalN] - 16341*\[FormalN]^2 - 2985*\[FormalN]^3 - 
        273*\[FormalN]^4 - 10*\[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -81/64, 
    \[FormalY][3] == -66133/46656, \[FormalY][4] == -4496473/2985984, 
    \[FormalY][5] == -73217722609/46656000000, \[FormalY][6] == 
     -25108073903/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (21 + 18*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (79 + 101*\[FormalN] + 40*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (1543 + 1081*\[FormalN] + 254*\[FormalN]^2 + 20*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])^2*
       (4479 + 3285*\[FormalN] + 903*\[FormalN]^2 + 110*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-125431 - 133291*\[FormalN] - 59141*\[FormalN]^2 - 
        14025*\[FormalN]^3 - 1875*\[FormalN]^4 - 134*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 91/64, \[FormalY][3] == 78055/46656, 
    \[FormalY][4] == 5507719/2985984, \[FormalY][5] == 
     91981015279/46656000000, \[FormalY][6] == 96591327379/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-3 + 2*\[FormalN] + 2*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (185 + 135*\[FormalN] + 28*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] + (4 + \[FormalN])*(5 + \[FormalN])*
       (799 + 969*\[FormalN] + 400*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(-8433 - 6062*\[FormalN] - 1490*\[FormalN]^2 - 
        113*\[FormalN]^3 + 7*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][4 + \[FormalN]] + (-94181 - 95791*\[FormalN] - 
        40391*\[FormalN]^2 - 9025*\[FormalN]^3 - 1125*\[FormalN]^4 - 
        74*\[FormalN]^5 - 2*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -89/64, 
    \[FormalY][3] == -75421/46656, \[FormalY][4] == -5276233/2985984, 
    \[FormalY][5] == -87552314209/46656000000, \[FormalY][6] == 
     -91473533309/46656000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*\[FormalY][\[FormalN]]) + (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (17 + 16*\[FormalN] + 4*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (-1 + 51*\[FormalN] + 32*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - (4 + \[FormalN])*(5 + \[FormalN])*
       (2247 + 1617*\[FormalN] + 392*\[FormalN]^2 + 32*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*
       (25597 + 23744*\[FormalN] + 8750*\[FormalN]^2 + 1595*\[FormalN]^3 + 
        143*\[FormalN]^4 + 5*\[FormalN]^5)*\[FormalY][4 + \[FormalN]] + 
      (-131681 - 139541*\[FormalN] - 61641*\[FormalN]^2 - 
        14525*\[FormalN]^3 - 1925*\[FormalN]^4 - 136*\[FormalN]^5 - 
        4*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -93/64, 
    \[FormalY][3] == -80881/46656, \[FormalY][4] == -5766505/2985984, 
    \[FormalY][5] == -97092256129/46656000000, \[FormalY][6] == 
     -34215627743/15552000000}]], DifferenceRoot[
  Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])^2*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*\[FormalY][\[FormalN]] - (2 + \[FormalN])*
       (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (41 + 32*\[FormalN] + 6*\[FormalN]^2)*\[FormalY][1 + \[FormalN]] + 
      5*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (139 + 115*\[FormalN] + 32*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][2 + \[FormalN]] - 5*(4 + \[FormalN])*(5 + \[FormalN])*
       (1389 + 1267*\[FormalN] + 438*\[FormalN]^2 + 68*\[FormalN]^3 + 
        4*\[FormalN]^4)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])^2*(8731 + 6995*\[FormalN] + 2125*\[FormalN]^2 + 
        290*\[FormalN]^3 + 15*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-162931 - 177041*\[FormalN] - 80391*\[FormalN]^2 - 
        19525*\[FormalN]^3 - 2675*\[FormalN]^4 - 196*\[FormalN]^5 - 
        6*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (6 + \[FormalN])^6*\[FormalY][6 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 95/64, \[FormalY][3] == 83899/46656, 
    \[FormalY][4] == 6054535/2985984, \[FormalY][5] == 
     102963845359/46656000000, \[FormalY][6] == 109780349459/46656000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (74 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (86 + 30*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(6 + \[FormalN])*(3381 + 2222*\[FormalN] + 
        565*\[FormalN]^2 + 66*\[FormalN]^3 + 3*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] - (6 + \[FormalN])^2*
       (4361 + 2748*\[FormalN] + 661*\[FormalN]^2 + 72*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-84883 - 75413*\[FormalN] - 28109*\[FormalN]^2 - 5629*\[FormalN]^3 - 
        639*\[FormalN]^4 - 39*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 43/64, \[FormalY][3] == 46789/46656, 
    \[FormalY][4] == 2406919/2985984, \[FormalY][5] == 
     46845599779/46656000000, \[FormalY][6] == 40289567209/46656000000, 
    \[FormalY][7] == 5515021542399181/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(10 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (32 + 21*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (690 + 344*\[FormalN] + 57*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (721 + 918*\[FormalN] + 349*\[FormalN]^2 + 54*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-190848 - 181190*\[FormalN] - 71745*\[FormalN]^2 - 
        15158*\[FormalN]^3 - 1801*\[FormalN]^4 - 114*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (8429 + 17899*\[FormalN] + 10771*\[FormalN]^2 + 3011*\[FormalN]^3 + 
        441*\[FormalN]^4 + 33*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -41/64, \[FormalY][3] == -45991/46656, 
    \[FormalY][4] == -2297545/2985984, \[FormalY][5] == 
     -45704265709/46656000000, \[FormalY][6] == -38482791239/46656000000, 
    \[FormalY][7] == -5358241786396451/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (82 + 29*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (340 + 200*\[FormalN] + 41*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (3911 + 2528*\[FormalN] + 625*\[FormalN]^2 + 70*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-145104 - 140962*\[FormalN] - 57539*\[FormalN]^2 - 
        12640*\[FormalN]^3 - 1577*\[FormalN]^4 - 106*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] - 
      (265 + 122*\[FormalN] + 19*\[FormalN]^2 + \[FormalN]^3)*
       (379 + 159*\[FormalN] + 22*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -45/64, \[FormalY][3] == -47779/46656, 
    \[FormalY][4] == -2524009/2985984, \[FormalY][5] == 
     -48270287629/46656000000, \[FormalY][6] == -14099779853/15552000000, 
    \[FormalY][7] == -1903844216731777/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(16 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (72 + 21*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (480 + 304*\[FormalN] + 67*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (6169 + 4120*\[FormalN] + 1043*\[FormalN]^2 + 118*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(-1007 - 318*\[FormalN] + 11*\[FormalN]^2 + 
        12*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-193747 - 181685*\[FormalN] - 71309*\[FormalN]^2 - 
        14989*\[FormalN]^3 - 1779*\[FormalN]^4 - 113*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 47/64, \[FormalY][3] == 48961/46656, 
    \[FormalY][4] == 2650759/2985984, \[FormalY][5] == 
     50000733859/46656000000, \[FormalY][6] == 44567494889/46656000000, 
    \[FormalY][7] == 5952968974084301/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(8 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (50 + 23*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (652 + 316*\[FormalN] + 53*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (1517 + 1336*\[FormalN] + 421*\[FormalN]^2 + 58*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-188472 - 177374*\[FormalN] - 69807*\[FormalN]^2 - 
        14714*\[FormalN]^3 - 1753*\[FormalN]^4 - 112*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (26573 + 32587*\[FormalN] + 15523*\[FormalN]^2 + 3779*\[FormalN]^3 + 
        503*\[FormalN]^4 + 35*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -37/64, \[FormalY][3] == -44683/46656, 
    \[FormalY][4] == -2084377/2985984, \[FormalY][5] == 
     -43808444029/46656000000, \[FormalY][6] == -35019803959/46656000000, 
    \[FormalY][7] == -5095497909774931/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (64 + 25*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (524 + 272*\[FormalN] + 49*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (2749 + 1876*\[FormalN] + 501*\[FormalN]^2 + 62*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-169620 - 161944*\[FormalN] - 64795*\[FormalN]^2 - 
        13908*\[FormalN]^3 - 1689*\[FormalN]^4 - 110*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-66739 - 60725*\[FormalN] - 23357*\[FormalN]^2 - 4861*\[FormalN]^3 - 
        577*\[FormalN]^4 - 37*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 39/64, \[FormalY][3] == 45289/46656, 
    \[FormalY][4] == 2188951/2985984, \[FormalY][5] == 
     44686345459/46656000000, \[FormalY][6] == 4077688721/5184000000, 
    \[FormalY][7] == 1739042995685567/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (66 + 25*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (610 + 288*\[FormalN] + 49*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (2211 + 1714*\[FormalN] + 489*\[FormalN]^2 + 62*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] - 
      (6 + \[FormalN])^2*(5149 + 3094*\[FormalN] + 709*\[FormalN]^2 + 
        74*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (125 + 81*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       (337 + 146*\[FormalN] + 21*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 35/64, \[FormalY][3] == 44269/46656, 
    \[FormalY][4] == 1981687/2985984, \[FormalY][5] == 
     43184007379/46656000000, \[FormalY][6] == 33394986809/46656000000, 
    \[FormalY][7] == 5006656036815581/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(20 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (144 + 33*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (22 + 176*\[FormalN] + 59*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (6273 + 4426*\[FormalN] + 1139*\[FormalN]^2 + 126*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(-21536 - 13261*\[FormalN] - 2842*\[FormalN]^2 - 
        205*\[FormalN]^3 + 6*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (167 + 94*\[FormalN] + 17*\[FormalN]^2 + 
        \[FormalN]^3)*(811 + 375*\[FormalN] + 58*\[FormalN]^2 + 
        3*\[FormalN]^3)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -33/64, 
    \[FormalY][3] == -44047/46656, \[FormalY][4] == -1878937/2985984, 
    \[FormalY][5] == -42815514109/46656000000, \[FormalY][6] == 
     -10592129213/15552000000, \[FormalY][7] == -1650343063388017/
      1829677248000000}]], DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      \[FormalN]*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (86 + 31*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (208 + 156*\[FormalN] + 37*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4487 + 2844*\[FormalN] + 685*\[FormalN]^2 + 74*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-125376 - 125098*\[FormalN] - 52455*\[FormalN]^2 - 
        11830*\[FormalN]^3 - 1513*\[FormalN]^4 - 104*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-121603 - 105005*\[FormalN] - 37649*\[FormalN]^2 - 7167*\[FormalN]^3 - 
        763*\[FormalN]^4 - 43*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -53/64, \[FormalY][3] == -52459/46656, 
    \[FormalY][4] == -3033913/2985984, \[FormalY][5] == 
     -55204496029/46656000000, \[FormalY][6] == -51485931959/46656000000, 
    \[FormalY][7] == -6687815231110931/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(14 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (40 + 15*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (656 + 360*\[FormalN] + 71*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (5985 + 3944*\[FormalN] + 995*\[FormalN]^2 + 114*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(41 + 240*\[FormalN] + 111*\[FormalN]^2 + 
        18*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-214915 - 198317*\[FormalN] - 76529*\[FormalN]^2 - 
        15807*\[FormalN]^3 - 1843*\[FormalN]^4 - 115*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 55/64, \[FormalY][3] == 53929/46656, 
    \[FormalY][4] == 3178231/2985984, \[FormalY][5] == 
     57444709459/46656000000, \[FormalY][6] == 54244798489/46656000000, 
    \[FormalY][7] == 7009171125320701/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (82 + 29*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (314 + 196*\[FormalN] + 41*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4041 + 2574*\[FormalN] + 629*\[FormalN]^2 + 70*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-140268 - 137696*\[FormalN] - 56709*\[FormalN]^2 - 
        12546*\[FormalN]^3 - 1573*\[FormalN]^4 - 106*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-106051 - 92045*\[FormalN] - 33329*\[FormalN]^2 - 6447*\[FormalN]^3 - 
        703*\[FormalN]^4 - 41*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 51/64, \[FormalY][3] == 51181/46656, 
    \[FormalY][4] == 2901847/2985984, \[FormalY][5] == 
     53307171379/46656000000, \[FormalY][6] == 16355555603/15552000000, 
    \[FormalY][7] == 2140111679906527/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(12 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (12 + 19*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (722 + 372*\[FormalN] + 61*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (-187 + 458*\[FormalN] + 273*\[FormalN]^2 + 50*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-192120 - 184426*\[FormalN] - 73581*\[FormalN]^2 - 
        15596*\[FormalN]^3 - 1849*\[FormalN]^4 - 116*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-12739 + 1267*\[FormalN] + 5551*\[FormalN]^2 + 2193*\[FormalN]^3 + 
        377*\[FormalN]^4 + 31*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -49/64, \[FormalY][3] == -50095/46656, 
    \[FormalY][4] == -2780089/2985984, \[FormalY][5] == 
     -51724110109/46656000000, \[FormalY][6] == -46926259639/46656000000, 
    \[FormalY][7] == -6199899799276051/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (10 + 9*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (162 + 50*\[FormalN] + 5*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(6 + \[FormalN])*(5773 + 3762*\[FormalN] + 
        947*\[FormalN]^2 + 110*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (6 + \[FormalN])^2*
       (975 + 756*\[FormalN] + 207*\[FormalN]^2 + 24*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-233059 - 213005*\[FormalN] - 81281*\[FormalN]^2 - 
        16575*\[FormalN]^3 - 1905*\[FormalN]^4 - 117*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 59/64, \[FormalY][3] == 57157/46656, 
    \[FormalY][4] == 3491239/2985984, \[FormalY][5] == 
     62558627779/46656000000, \[FormalY][6] == 60495591209/46656000000, 
    \[FormalY][7] == 7763006278879181/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (-2 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (88 + 33*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (1 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (82 + 30*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(6 + \[FormalN])*(4951 + 3118*\[FormalN] + 
        741*\[FormalN]^2 + 78*\[FormalN]^3 + 3*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-106752 - 109814*\[FormalN] - 
        47473*\[FormalN]^2 - 11026*\[FormalN]^3 - 1449*\[FormalN]^4 - 
        102*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-139747 - 119693*\[FormalN] - 42401*\[FormalN]^2 - 7935*\[FormalN]^3 - 
        825*\[FormalN]^4 - 45*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -57/64, \[FormalY][3] == -55495/46656, 
    \[FormalY][4] == -3331753/2985984, \[FormalY][5] == 
     -59918901709/46656000000, \[FormalY][6] == -19096634413/15552000000, 
    \[FormalY][7] == -819269823460939/609892416000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(10 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (-3 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])^2*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (944 + 460*\[FormalN] + 79*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (5543 + 3576*\[FormalN] + 899*\[FormalN]^2 + 106*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(10832 + 9197*\[FormalN] + 3026*\[FormalN]^2 + 
        479*\[FormalN]^3 + 36*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-248611 - 225965*\[FormalN] - 
        85601*\[FormalN]^2 - 17295*\[FormalN]^3 - 1965*\[FormalN]^4 - 
        119*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -61/64, 
    \[FormalY][3] == -59011/46656, \[FormalY][4] == -3668809/2985984, 
    \[FormalY][5] == -65664443629/46656000000, \[FormalY][6] == 
     -64269651559/46656000000, \[FormalY][7] == -8238564948867331/
      5489031744000000}]], DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(24 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (276 + 101*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (332 + 156*\[FormalN] + 23*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (-1961 - 240*\[FormalN] + 255*\[FormalN]^2 + 70*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(7829 + 5786*\[FormalN] + 1599*\[FormalN]^2 + 
        196*\[FormalN]^3 + 9*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-341923 - 319277*\[FormalN] - 124481*\[FormalN]^2 - 
        25935*\[FormalN]^3 - 3045*\[FormalN]^4 - 191*\[FormalN]^5 - 
        5*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 63/64, \[FormalY][3] == 61057/46656, 
    \[FormalY][4] == 3866407/2985984, \[FormalY][5] == 
     69289857859/46656000000, \[FormalY][6] == 22902884963/15552000000, 
    \[FormalY][7] == 2938509419222767/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (64 + 25*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (560 + 280*\[FormalN] + 49*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (2481 + 1784*\[FormalN] + 493*\[FormalN]^2 + 62*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-179688 - 168614*\[FormalN] - 66467*\[FormalN]^2 - 
        14096*\[FormalN]^3 - 1697*\[FormalN]^4 - 110*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (167 + 94*\[FormalN] + 17*\[FormalN]^2 + \[FormalN]^3)*
       (307 + 135*\[FormalN] + 20*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -21/64, \[FormalY][3] == -41443/46656, 
    \[FormalY][4] == -1244281/2985984, \[FormalY][5] == 
     -38935556029/46656000000, \[FormalY][6] == -2394328751/5184000000, 
    \[FormalY][7] == -1467461168114177/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(8 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (50 + 23*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (616 + 308*\[FormalN] + 53*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (1865 + 1444*\[FormalN] + 429*\[FormalN]^2 + 58*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-182436 - 172624*\[FormalN] - 68439*\[FormalN]^2 - 
        14542*\[FormalN]^3 - 1745*\[FormalN]^4 - 112*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-42043 - 41909*\[FormalN] - 17631*\[FormalN]^2 - 3991*\[FormalN]^3 - 
        511*\[FormalN]^4 - 35*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 23/64, \[FormalY][3] == 41617/46656, 
    \[FormalY][4] == 1343671/2985984, \[FormalY][5] == 
     39224209459/46656000000, \[FormalY][6] == 23083621289/46656000000, 
    \[FormalY][7] == 4445966104684301/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (76 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (98 + 30*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6 + \[FormalN])*(33 + 11*\[FormalN] + \[FormalN]^2)*
       (95 + 33*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][4 + \[FormalN]] - 
      (6 + \[FormalN])^2*(4805 + 2892*\[FormalN] + 673*\[FormalN]^2 + 
        72*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (66821 + 64363*\[FormalN] + 25569*\[FormalN]^2 + 5369*\[FormalN]^3 + 
        629*\[FormalN]^4 + 39*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 19/64, \[FormalY][3] == 41461/46656, 
    \[FormalY][4] == 1143319/2985984, \[FormalY][5] == 
     38901231379/46656000000, \[FormalY][6] == 19980913609/46656000000, 
    \[FormalY][7] == 4391632494891181/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] + 
      3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (106 + 27*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (294 + 248*\[FormalN] + 63*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (6637 + 4414*\[FormalN] + 1103*\[FormalN]^2 + 122*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(-15872 - 9065*\[FormalN] - 1700*\[FormalN]^2 - 
        69*\[FormalN]^3 + 12*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (160133 + 157675*\[FormalN] + 
        64449*\[FormalN]^2 + 14009*\[FormalN]^3 + 1709*\[FormalN]^4 + 
        111*\[FormalN]^5 + 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -17/64, 
    \[FormalY][3] == -41671/46656, \[FormalY][4] == -1038841/2985984, 
    \[FormalY][5] == -39131490109/46656000000, \[FormalY][6] == 
     -18329542439/46656000000, \[FormalY][7] == -4415911429019651/
      5489031744000000}]], DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (64 + 25*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (546 + 276*\[FormalN] + 49*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (2589 + 1826*\[FormalN] + 497*\[FormalN]^2 + 62*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-174012 - 164920*\[FormalN] - 65565*\[FormalN]^2 - 
        13998*\[FormalN]^3 - 1693*\[FormalN]^4 - 110*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-60187 - 56597*\[FormalN] - 22383*\[FormalN]^2 - 4759*\[FormalN]^3 - 
        573*\[FormalN]^4 - 37*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 27/64, \[FormalY][3] == 42253/46656, 
    \[FormalY][4] == 1546087/2985984, \[FormalY][5] == 
     40182287779/46656000000, \[FormalY][6] == 2916702001/5184000000, 
    \[FormalY][7] == 1527480103616927/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(8 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (50 + 23*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (630 + 312*\[FormalN] + 53*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (1721 + 1394*\[FormalN] + 425*\[FormalN]^2 + 58*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-186264 - 175410*\[FormalN] - 69193*\[FormalN]^2 - 
        14632*\[FormalN]^3 - 1749*\[FormalN]^4 - 112*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (125 + 81*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       (265 + 122*\[FormalN] + 19*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -25/64, \[FormalY][3] == -41887/46656, 
    \[FormalY][4] == -1445353/2985984, \[FormalY][5] == 
     -39641001709/46656000000, \[FormalY][6] == -24677026039/46656000000, 
    \[FormalY][7] == -4506289780252051/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (76 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (476 + 244*\[FormalN] + 45*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (3207 + 2168*\[FormalN] + 561*\[FormalN]^2 + 66*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-165720 - 157262*\[FormalN] - 62695*\[FormalN]^2 - 
        13454*\[FormalN]^3 - 1641*\[FormalN]^4 - 108*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-75739 - 69557*\[FormalN] - 26703*\[FormalN]^2 - 5479*\[FormalN]^3 - 
        633*\[FormalN]^4 - 39*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -29/64, \[FormalY][3] == -42811/46656, 
    \[FormalY][4] == -1651081/2985984, \[FormalY][5] == 
     -40984463629/46656000000, \[FormalY][6] == -27934758359/46656000000, 
    \[FormalY][7] == -4693079586418931/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])^2*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (106 + 27*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (280 + 244*\[FormalN] + 63*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (6313 + 4288*\[FormalN] + 1091*\[FormalN]^2 + 122*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(-13078 - 7699*\[FormalN] - 1478*\[FormalN]^2 - 
        57*\[FormalN]^3 + 12*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-169051 - 162869*\[FormalN] - 
        65583*\[FormalN]^2 - 14119*\[FormalN]^3 - 1713*\[FormalN]^4 - 
        111*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 31/64, \[FormalY][3] == 43561/46656, 
    \[FormalY][4] == 1762279/2985984, \[FormalY][5] == 
     42062157859/46656000000, \[FormalY][6] == 29781557689/46656000000, 
    \[FormalY][7] == 4841532132231901/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (84 + 29*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (370 + 208*\[FormalN] + 41*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (3927 + 2510*\[FormalN] + 621*\[FormalN]^2 + 70*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] - 
      (6 + \[FormalN])^2*(4453 + 2690*\[FormalN] + 637*\[FormalN]^2 + 
        70*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (209 + 107*\[FormalN] + 18*\[FormalN]^2 + \[FormalN]^3)*
       (421 + 172*\[FormalN] + 23*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 11/64, \[FormalY][3] == 42253/46656, 
    \[FormalY][4] == 720967/2985984, \[FormalY][5] == 
     39811739779/46656000000, \[FormalY][6] == 13241774009/46656000000, 
    \[FormalY][7] == 4492809342682781/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(16 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (70 + 21*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (538 + 316*\[FormalN] + 67*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (6909 + 4386*\[FormalN] + 1067*\[FormalN]^2 + 118*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(-10760 - 5201*\[FormalN] - 622*\[FormalN]^2 + 
        63*\[FormalN]^3 + 18*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (181301 + 174307*\[FormalN] + 
        69669*\[FormalN]^2 + 14827*\[FormalN]^3 + 1773*\[FormalN]^4 + 
        113*\[FormalN]^5 + 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -9/64, 
    \[FormalY][3] == -42751/46656, \[FormalY][4] == -608137/2985984, 
    \[FormalY][5] == -40470765709/46656000000, \[FormalY][6] == 
     -421337557/1728000000, \[FormalY][7] == -1525663570044017/
      1829677248000000}]], DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (76 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (464 + 244*\[FormalN] + 45*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (3317 + 2188*\[FormalN] + 561*\[FormalN]^2 + 66*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-170016 - 159418*\[FormalN] - 63055*\[FormalN]^2 - 
        13474*\[FormalN]^3 - 1641*\[FormalN]^4 - 108*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (72437 + 68035*\[FormalN] + 26469*\[FormalN]^2 + 5467*\[FormalN]^3 + 
        633*\[FormalN]^4 + 39*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -13/64, \[FormalY][3] == -41947/46656, 
    \[FormalY][4] == -827689/2985984, \[FormalY][5] == 
     -39438227629/46656000000, \[FormalY][6] == -14952566359/46656000000, 
    \[FormalY][7] == -4448407327818931/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(10 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (34 + 21*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (684 + 340*\[FormalN] + 57*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (1021 + 1020*\[FormalN] + 357*\[FormalN]^2 + 54*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] - 
      (6 + \[FormalN])^2*(5299 + 3240*\[FormalN] + 753*\[FormalN]^2 + 
        78*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] - 
      (125 + 81*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       (167 + 94*\[FormalN] + 17*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 15/64, \[FormalY][3] == 41833/46656, 
    \[FormalY][4] == 930247/2985984, \[FormalY][5] == 
     39333753859/46656000000, \[FormalY][6] == 5520572563/15552000000, 
    \[FormalY][7] == 54815983182221/67765824000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(14 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])^2*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (12 + \[FormalN])*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (756 + 380*\[FormalN] + 71*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (7105 + 4344*\[FormalN] + 1031*\[FormalN]^2 + 114*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(-6164 - 1651*\[FormalN] + 394*\[FormalN]^2 + 
        191*\[FormalN]^3 + 24*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (199445 + 188995*\[FormalN] + 
        74421*\[FormalN]^2 + 15595*\[FormalN]^3 + 1835*\[FormalN]^4 + 
        115*\[FormalN]^5 + 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -5/64, 
    \[FormalY][3] == -44035/46656, \[FormalY][4] == -367321/2985984, 
    \[FormalY][5] == -42298784029/46656000000, \[FormalY][6] == 
     -7222310759/46656000000, \[FormalY][7] == -4824599090918531/
      5489031744000000}]], DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      \[FormalN]*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (90 + 31*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (84 + 28*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6 + \[FormalN])*(4599 + 2844*\[FormalN] + 
        681*\[FormalN]^2 + 74*\[FormalN]^3 + 3*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-147732 - 138880*\[FormalN] - 
        55619*\[FormalN]^2 - 12150*\[FormalN]^3 - 1525*\[FormalN]^4 - 
        104*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (106133 + 95683*\[FormalN] + 35541*\[FormalN]^2 + 6955*\[FormalN]^3 + 
        755*\[FormalN]^4 + 43*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 7/64, \[FormalY][3] == 43345/46656, 
    \[FormalY][4] == 489175/2985984, \[FormalY][5] == 
     41315845459/46656000000, \[FormalY][6] == 9334221289/46656000000, 
    \[FormalY][7] == 4691467866252301/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] + 
      3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (4 + 9*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (38 + 10*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6 + \[FormalN])*(7239 + 4290*\[FormalN] + 
        995*\[FormalN]^2 + 110*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (6 + \[FormalN])^2*
       (-341 + 324*\[FormalN] + 171*\[FormalN]^2 + 24*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (214997 + 201955*\[FormalN] + 78741*\[FormalN]^2 + 16315*\[FormalN]^3 + 
        1895*\[FormalN]^4 + 117*\[FormalN]^5 + 3*\[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 3/64, \[FormalY][3] == 44917/46656, 
    \[FormalY][4] == 233527/2985984, \[FormalY][5] == 
     43653987379/46656000000, \[FormalY][6] == 1587251203/15552000000, 
    \[FormalY][7] == 557648586539909/609892416000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(26 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (326 + 111*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (454 + 200*\[FormalN] + 27*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (-6341 - 2410*\[FormalN] - 105*\[FormalN]^2 + 50*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(28912 + 31495*\[FormalN] + 12840*\[FormalN]^2 + 
        2515*\[FormalN]^3 + 240*\[FormalN]^4 + 9*\[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (308309 + 295267*\[FormalN] + 
        117621*\[FormalN]^2 + 24955*\[FormalN]^3 + 2975*\[FormalN]^4 + 
        189*\[FormalN]^5 + 5*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -1/64, 
    \[FormalY][3] == -45991/46656, \[FormalY][4] == -85849/2985984, 
    \[FormalY][5] == -45422814109/46656000000, \[FormalY][6] == 
     -1871790439/46656000000, \[FormalY][7] == -5285400651019651/
      5489031744000000}]], DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (-2 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (86 + 33*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (50 + 104*\[FormalN] + 33*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4901 + 3130*\[FormalN] + 745*\[FormalN]^2 + 78*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-91464 - 100402*\[FormalN] - 45321*\[FormalN]^2 - 10810*\[FormalN]^3 - 
        1441*\[FormalN]^4 - 102*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (-150415 - 126271*\[FormalN] - 
        43921*\[FormalN]^2 - 8091*\[FormalN]^3 - 831*\[FormalN]^4 - 
        45*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -85/64, 
    \[FormalY][3] == -77407/46656, \[FormalY][4] == -5541625/2985984, 
    \[FormalY][5] == -95825381029/46656000000, \[FormalY][6] == 
     -102381413599/46656000000, \[FormalY][7] == -12820065178336291/
      5489031744000000}]], DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      3*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (12 + 9*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (30 + 10*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(6 + \[FormalN])*(5039 + 3498*\[FormalN] + 
        923*\[FormalN]^2 + 110*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (6 + \[FormalN])^2*
       (1703 + 996*\[FormalN] + 227*\[FormalN]^2 + 24*\[FormalN]^3 + 
        \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-243727 - 219583*\[FormalN] - 82801*\[FormalN]^2 - 
        16731*\[FormalN]^3 - 1911*\[FormalN]^4 - 117*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 87/64, \[FormalY][3] == 79525/46656, 
    \[FormalY][4] == 5735479/2985984, \[FormalY][5] == 
     99421984459/46656000000, \[FormalY][6] == 35547819643/15552000000, 
    \[FormalY][7] == 4459092059819087/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      \[FormalN]*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (86 + 31*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (164 + 148*\[FormalN] + 37*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4615 + 2912*\[FormalN] + 693*\[FormalN]^2 + 74*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-110676 - 116024*\[FormalN] - 50367*\[FormalN]^2 - 
        11618*\[FormalN]^3 - 1505*\[FormalN]^4 - 104*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-134863 - 113311*\[FormalN] - 39601*\[FormalN]^2 - 7371*\[FormalN]^3 - 
        771*\[FormalN]^4 - 43*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 83/64, \[FormalY][3] == 75481/46656, 
    \[FormalY][4] == 5364631/2985984, \[FormalY][5] == 
     92655006379/46656000000, \[FormalY][6] == 98625954449/46656000000, 
    \[FormalY][7] == 12338302565388941/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(14 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-12 + 17*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (732 + 400*\[FormalN] + 65*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (-1321 - 92*\[FormalN] + 189*\[FormalN]^2 + 46*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-188448 - 185218*\[FormalN] - 75015*\[FormalN]^2 - 
        16012*\[FormalN]^3 - 1897*\[FormalN]^4 - 118*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-41551 - 19999*\[FormalN] - 721*\[FormalN]^2 + 1269*\[FormalN]^3 + 
        309*\[FormalN]^4 + 29*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -81/64, \[FormalY][3] == -73747/46656, 
    \[FormalY][4] == -5202553/2985984, \[FormalY][5] == 
     -89872515109/46656000000, \[FormalY][6] == -10589528231/5184000000, 
    \[FormalY][7] == -3974091476509537/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(10 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-14 + 3*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (844 + 440*\[FormalN] + 79*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4467 + 3184*\[FormalN] + 863*\[FormalN]^2 + 106*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(2777 + 1560*\[FormalN] + 327*\[FormalN]^2 + 
        30*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-261871 - 234271*\[FormalN] - 87553*\[FormalN]^2 - 
        17499*\[FormalN]^3 - 1973*\[FormalN]^4 - 119*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 91/64, \[FormalY][3] == 84049/46656, 
    \[FormalY][4] == 6154471/2985984, \[FormalY][5] == 
     107403662779/46656000000, \[FormalY][6] == 116192302849/46656000000, 
    \[FormalY][7] == 14645361231684541/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (-4 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (84 + 35*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-80 + 56*\[FormalN] + 29*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (5165 + 3344*\[FormalN] + 797*\[FormalN]^2 + 82*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-67800 - 81710*\[FormalN] - 39479*\[FormalN]^2 - 9910*\[FormalN]^3 - 
        1373*\[FormalN]^4 - 100*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (-168559 - 140959*\[FormalN] - 
        48673*\[FormalN]^2 - 8859*\[FormalN]^3 - 893*\[FormalN]^4 - 
        47*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -89/64, 
    \[FormalY][3] == -81739/46656, \[FormalY][4] == -5940841/2985984, 
    \[FormalY][5] == -103309626709/46656000000, 
    \[FormalY][6] == -111296773679/46656000000, 
    \[FormalY][7] == -13993459110585011/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(8 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-38 - 3*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (922 + 476*\[FormalN] + 83*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (3917 + 2874*\[FormalN] + 803*\[FormalN]^2 + 102*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(22364 + 16207*\[FormalN] + 4618*\[FormalN]^2 + 
        639*\[FormalN]^3 + 42*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-277423 - 247231*\[FormalN] - 
        91873*\[FormalN]^2 - 18219*\[FormalN]^3 - 2033*\[FormalN]^4 - 
        121*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -93/64, 
    \[FormalY][3] == -86551/46656, \[FormalY][4] == -6390793/2985984, 
    \[FormalY][5] == -112076288629/46656000000, 
    \[FormalY][6] == -13540589911/5184000000, \[FormalY][7] == 
     -5138366998558897/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(22 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (228 + 91*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (1094 + 568*\[FormalN] + 95*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (1985 + 1786*\[FormalN] + 603*\[FormalN]^2 + 90*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(10471 + 7018*\[FormalN] + 1791*\[FormalN]^2 + 
        206*\[FormalN]^3 + 9*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-370735 - 340543*\[FormalN] - 130753*\[FormalN]^2 - 
        26859*\[FormalN]^3 - 3113*\[FormalN]^4 - 193*\[FormalN]^5 - 
        5*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 95/64, \[FormalY][3] == 89245/46656, 
    \[FormalY][4] == 6651751/2985984, \[FormalY][5] == 
     117390732859/46656000000, \[FormalY][6] == 128429859329/46656000000, 
    \[FormalY][7] == 16322213481020861/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (82 + 29*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (296 + 192*\[FormalN] + 41*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4135 + 2612*\[FormalN] + 633*\[FormalN]^2 + 70*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-133284 - 133424*\[FormalN] - 55723*\[FormalN]^2 - 
        12444*\[FormalN]^3 - 1569*\[FormalN]^4 - 106*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-113695 - 96679*\[FormalN] - 34381*\[FormalN]^2 - 6553*\[FormalN]^3 - 
        707*\[FormalN]^4 - 41*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 75/64, \[FormalY][3] == 68497/46656, 
    \[FormalY][4] == 4707271/2985984, \[FormalY][5] == 
     81350714779/46656000000, \[FormalY][6] == 28356426283/15552000000, 
    \[FormalY][7] == 3546287469790847/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(12 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (12 + 19*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (740 + 376*\[FormalN] + 61*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (-401 + 396*\[FormalN] + 269*\[FormalN]^2 + 50*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-193056 - 185818*\[FormalN] - 74111*\[FormalN]^2 - 
        15674*\[FormalN]^3 - 1853*\[FormalN]^4 - 116*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-20383 - 3367*\[FormalN] + 4499*\[FormalN]^2 + 2087*\[FormalN]^3 + 
        373*\[FormalN]^4 + 31*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -73/64, \[FormalY][3] == -67051/46656, 
    \[FormalY][4] == -4564489/2985984, \[FormalY][5] == 
     -79104990709/46656000000, \[FormalY][6] == -82304901679/46656000000, 
    \[FormalY][7] == -10310414205521011/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      \[FormalN]*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (86 + 31*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (190 + 152*\[FormalN] + 37*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4537 + 2874*\[FormalN] + 689*\[FormalN]^2 + 74*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-117072 - 120102*\[FormalN] - 51337*\[FormalN]^2 - 
        11720*\[FormalN]^3 - 1509*\[FormalN]^4 - 104*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] - 
      (307 + 135*\[FormalN] + 20*\[FormalN]^2 + \[FormalN]^3)*
       (421 + 172*\[FormalN] + 23*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -77/64, \[FormalY][3] == -70135/46656, 
    \[FormalY][4] == -4862377/2985984, \[FormalY][5] == 
     -83940452629/46656000000, \[FormalY][6] == -88180957199/46656000000, 
    \[FormalY][7] == -11022092189812691/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(14 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (40 + 15*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (638 + 356*\[FormalN] + 71*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (5627 + 3814*\[FormalN] + 983*\[FormalN]^2 + 114*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(2950 + 2807*\[FormalN] + 1124*\[FormalN]^2 + 
        231*\[FormalN]^3 + 24*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-222559 - 202951*\[FormalN] - 
        77581*\[FormalN]^2 - 15913*\[FormalN]^3 - 1847*\[FormalN]^4 - 
        115*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 79/64, \[FormalY][3] == 71965/46656, 
    \[FormalY][4] == 5031751/2985984, \[FormalY][5] == 
     86906328859/46656000000, \[FormalY][6] == 91704179329/46656000000, 
    \[FormalY][7] == 11467977272884861/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(10 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (34 + 21*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*(9 + \[FormalN])*
       (82 + 30*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6 + \[FormalN])*(419 + 842*\[FormalN] + 
        345*\[FormalN]^2 + 54*\[FormalN]^3 + 3*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-195720 - 185410*\[FormalN] - 
        73033*\[FormalN]^2 - 15326*\[FormalN]^3 - 1809*\[FormalN]^4 - 
        114*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-2239 + 11321*\[FormalN] + 9251*\[FormalN]^2 + 2855*\[FormalN]^3 + 
        435*\[FormalN]^4 + 33*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -69/64, \[FormalY][3] == -64447/46656, 
    \[FormalY][4] == -4291417/2985984, \[FormalY][5] == 
     -75061409029/46656000000, \[FormalY][6] == -25708148533/15552000000, 
    \[FormalY][7] == -3239791456336097/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (76 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (82 + 30*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      3*(5 + \[FormalN])*(6 + \[FormalN])*(1213 + 770*\[FormalN] + 
        191*\[FormalN]^2 + 22*\[FormalN]^3 + \[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] - (6 + \[FormalN])^2*
       (4193 + 2700*\[FormalN] + 657*\[FormalN]^2 + 72*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-95551 - 81991*\[FormalN] - 29629*\[FormalN]^2 - 5785*\[FormalN]^3 - 
        645*\[FormalN]^4 - 39*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 71/64, \[FormalY][3] == 65701/46656, 
    \[FormalY][4] == 4424791/2985984, \[FormalY][5] == 
     76997620459/46656000000, \[FormalY][6] == 79626618929/46656000000, 
    \[FormalY][7] == 10001320675361261/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(8 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (54 + 23*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*(7 + \[FormalN])*
       (104 + 32*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6 + \[FormalN])*(1145 + 1248*\[FormalN] + 
        417*\[FormalN]^2 + 58*\[FormalN]^3 + 3*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-196932 - 184232*\[FormalN] - 
        71819*\[FormalN]^2 - 14970*\[FormalN]^3 - 1765*\[FormalN]^4 - 
        112*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (13313 + 24281*\[FormalN] + 13571*\[FormalN]^2 + 3575*\[FormalN]^3 + 
        495*\[FormalN]^4 + 35*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 67/64, \[FormalY][3] == 63385/46656, 
    \[FormalY][4] == 4164535/2985984, \[FormalY][5] == 
     73410162379/46656000000, \[FormalY][6] == 74804954449/46656000000, 
    \[FormalY][7] == 9478032798572941/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(22 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (184 + 39*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*(7 + \[FormalN])*
       (-8 + 4*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6 + \[FormalN])*(5799 + 4420*\[FormalN] + 
        1175*\[FormalN]^2 + 130*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (6 + \[FormalN])*
       (-27784 - 17807*\[FormalN] - 4050*\[FormalN]^2 - 345*\[FormalN]^3 + 
        \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (125 + 81*\[FormalN] + 16*\[FormalN]^2 + \[FormalN]^3)*
       (853 + 388*\[FormalN] + 59*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -65/64, \[FormalY][3] == -62515/46656, 
    \[FormalY][4] == -4042201/2985984, \[FormalY][5] == 
     -72036639109/46656000000, \[FormalY][6] == -72617842079/46656000000, 
    \[FormalY][7] == -9275440221384611/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(8 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-36 - 3*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (860 + 464*\[FormalN] + 83*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (3199 + 2612*\[FormalN] + 779*\[FormalN]^2 + 102*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(4393 + 2310*\[FormalN] + 443*\[FormalN]^2 + 
        36*\[FormalN]^3 + \[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-286567 - 253087*\[FormalN] - 93279*\[FormalN]^2 - 
        18369*\[FormalN]^3 - 2039*\[FormalN]^4 - 121*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 107/64, \[FormalY][3] == 104137/46656, 
    \[FormalY][4] == 8072839/2985984, \[FormalY][5] == 
     145631774779/46656000000, \[FormalY][6] == 163018372049/46656000000, 
    \[FormalY][7] == 21046118508497741/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (-6 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (78 + 37*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-232 + 25*\[FormalN]^2 + 3*\[FormalN]^3)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(6 + \[FormalN])*(5257 + 3524*\[FormalN] + 
        849*\[FormalN]^2 + 86*\[FormalN]^3 + 3*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (-31224 - 54758*\[FormalN] - 
        31671*\[FormalN]^2 - 8804*\[FormalN]^3 - 1297*\[FormalN]^4 - 
        98*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-193255 - 159775*\[FormalN] - 54399*\[FormalN]^2 - 9729*\[FormalN]^3 - 
        959*\[FormalN]^4 - 49*\[FormalN]^5 - \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -105/64, \[FormalY][3] == -101395/46656, 
    \[FormalY][4] == -7809097/2985984, \[FormalY][5] == 
     -140246490709/46656000000, \[FormalY][6] == -52129026293/15552000000, 
    \[FormalY][7] == -248505982551731/67765824000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      3*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-56 - 9*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (886 + 488*\[FormalN] + 87*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (2369 + 2186*\[FormalN] + 707*\[FormalN]^2 + 98*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(32660 + 22663*\[FormalN] + 6128*\[FormalN]^2 + 
        795*\[FormalN]^3 + 48*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-302119 - 266047*\[FormalN] - 
        97599*\[FormalN]^2 - 19089*\[FormalN]^3 - 2099*\[FormalN]^4 - 
        123*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -109/64, 
    \[FormalY][3] == -107071/46656, \[FormalY][4] == -8362729/2985984, 
    \[FormalY][5] == -151704512629/46656000000, 
    \[FormalY][6] == -170624830399/46656000000, 
    \[FormalY][7] == -22114738661317891/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      5*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (13 + 3*\[FormalN])*(14 + 3*\[FormalN])*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (114 + 50*\[FormalN] + 5*\[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      (5 + \[FormalN])*(6 + \[FormalN])*(5533 + 3674*\[FormalN] + 
        939*\[FormalN]^2 + 110*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (6 + \[FormalN])^2*
       (12787 + 8148*\[FormalN] + 1975*\[FormalN]^2 + 216*\[FormalN]^3 + 
        9*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-395431 - 359359*\[FormalN] - 136479*\[FormalN]^2 - 
        27729*\[FormalN]^3 - 3179*\[FormalN]^4 - 195*\[FormalN]^5 - 
        5*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 111/64, \[FormalY][3] == 110197/46656, 
    \[FormalY][4] == 8680711/2985984, \[FormalY][5] == 
     158535708859/46656000000, \[FormalY][6] == 6642135427/1728000000, 
    \[FormalY][7] == 7786118347864687/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (-4 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (84 + 35*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-102 + 52*\[FormalN] + 29*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (5181 + 3370*\[FormalN] + 801*\[FormalN]^2 + 82*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-59088 - 76430*\[FormalN] - 38301*\[FormalN]^2 - 9796*\[FormalN]^3 - 
        1369*\[FormalN]^4 - 100*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (-175111 - 145087*\[FormalN] - 
        49647*\[FormalN]^2 - 8961*\[FormalN]^3 - 897*\[FormalN]^4 - 
        47*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -101/64, 
    \[FormalY][3] == -96199/46656, \[FormalY][4] == -7314841/2985984, 
    \[FormalY][5] == -130319069029/46656000000, 
    \[FormalY][6] == -144251038799/46656000000, 
    \[FormalY][7] == -18465107111073491/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(10 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-14 + 3*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (822 + 436*\[FormalN] + 79*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (4087 + 3050*\[FormalN] + 851*\[FormalN]^2 + 106*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(19214 + 13415*\[FormalN] + 3736*\[FormalN]^2 + 
        519*\[FormalN]^3 + 36*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-268423 - 238399*\[FormalN] - 
        88527*\[FormalN]^2 - 17601*\[FormalN]^3 - 1977*\[FormalN]^4 - 
        119*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 103/64, \[FormalY][3] == 98749/46656, 
    \[FormalY][4] == 7555351/2985984, \[FormalY][5] == 
     135109720459/46656000000, \[FormalY][6] == 150073696129/46656000000, 
    \[FormalY][7] == 19259082619670461/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (-2 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (88 + 33*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (16 + 100*\[FormalN] + 33*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (5047 + 3204*\[FormalN] + 753*\[FormalN]^2 + 78*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] - 
      (6 + \[FormalN])^2*(2275 + 1872*\[FormalN] + 537*\[FormalN]^2 + 
        66*\[FormalN]^3 + 3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] - 
      (379 + 159*\[FormalN] + 22*\[FormalN]^2 + \[FormalN]^3)*
       (421 + 172*\[FormalN] + 23*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 99/64, \[FormalY][3] == 93841/46656, 
    \[FormalY][4] == 7094647/2985984, \[FormalY][5] == 
     126040182379/46656000000, \[FormalY][6] == 15454431961/5184000000, 
    \[FormalY][7] == 5923456464086047/1829677248000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(16 + \[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-38 + 15*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (712 + 424*\[FormalN] + 69*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (-2345 - 624*\[FormalN] + 105*\[FormalN]^2 + 42*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (-181272 - 183326*\[FormalN] - 75703*\[FormalN]^2 - 
        16338*\[FormalN]^3 - 1941*\[FormalN]^4 - 120*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][5 + \[FormalN]] + 
      (-66247 - 38815*\[FormalN] - 6447*\[FormalN]^2 + 399*\[FormalN]^3 + 
        243*\[FormalN]^4 + 27*\[FormalN]^5 + \[FormalN]^6)*
       \[FormalY][6 + \[FormalN]] + (7 + \[FormalN])^6*
       \[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == -1, 
    \[FormalY][2] == -97/64, \[FormalY][3] == -91675/46656, 
    \[FormalY][4] == -6892825/2985984, \[FormalY][5] == 
     -122226939109/46656000000, \[FormalY][6] == -134507539279/46656000000, 
    \[FormalY][7] == -17162439140313811/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(4 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-72 - 15*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (838 + 496*\[FormalN] + 91*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (905 + 1514*\[FormalN] + 611*\[FormalN]^2 + 94*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(41828 + 28595*\[FormalN] + 7558*\[FormalN]^2 + 
        947*\[FormalN]^3 + 54*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-323287 - 282679*\[FormalN] - 
        102819*\[FormalN]^2 - 19907*\[FormalN]^3 - 2163*\[FormalN]^4 - 
        125*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -117/64, 
    \[FormalY][3] == -119527/46656, \[FormalY][4] == -9632953/2985984, 
    \[FormalY][5] == -179061521029/46656000000, 
    \[FormalY][6] == -68543828933/15552000000, \[FormalY][7] == 
     -3014140740301499/609892416000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(18 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (138 + 71*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (86 + 168*\[FormalN] + 55*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (8717 + 5430*\[FormalN] + 1263*\[FormalN]^2 + 130*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(14815 + 9182*\[FormalN] + 2151*\[FormalN]^2 + 
        226*\[FormalN]^3 + 9*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-416599 - 375991*\[FormalN] - 141699*\[FormalN]^2 - 
        28547*\[FormalN]^3 - 3243*\[FormalN]^4 - 197*\[FormalN]^5 - 
        5*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 119/64, \[FormalY][3] == 122941/46656, 
    \[FormalY][4] == 9996151/2985984, \[FormalY][5] == 
     187158484459/46656000000, \[FormalY][6] == 216253136129/46656000000, 
    \[FormalY][7] == 28680567481998461/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      3*(2 + \[FormalN])^2*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-56 - 9*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (860 + 484*\[FormalN] + 87*\[FormalN]^2 + 5*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (1979 + 2048*\[FormalN] + 695*\[FormalN]^2 + 98*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(35026 + 23885*\[FormalN] + 6338*\[FormalN]^2 + 
        807*\[FormalN]^3 + 48*\[FormalN]^4 + \[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-307735 - 269719*\[FormalN] - 
        98499*\[FormalN]^2 - 19187*\[FormalN]^3 - 2103*\[FormalN]^4 - 
        123*\[FormalN]^5 - 3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 115/64, \[FormalY][3] == 116305/46656, 
    \[FormalY][4] == 9300439/2985984, \[FormalY][5] == 
     171824946379/46656000000, \[FormalY][6] == 196310607649/46656000000, 
    \[FormalY][7] == 25784999527546141/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (-8 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (70 + 39*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      (4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-372 - 56*\[FormalN] + 21*\[FormalN]^2 + 3*\[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] + (5 + \[FormalN])*(6 + \[FormalN])*
       (5245 + 3660*\[FormalN] + 897*\[FormalN]^2 + 90*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (2784 - 29098*\[FormalN] - 24079*\[FormalN]^2 - 7710*\[FormalN]^3 - 
        1221*\[FormalN]^4 - 96*\[FormalN]^5 - 3*\[FormalN]^6)*
       \[FormalY][5 + \[FormalN]] + (-214423 - 176407*\[FormalN] - 
        59619*\[FormalN]^2 - 10547*\[FormalN]^3 - 1023*\[FormalN]^4 - 
        51*\[FormalN]^5 - \[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -113/64, 
    \[FormalY][3] == -113275/46656, \[FormalY][4] == -8996665/2985984, 
    \[FormalY][5] == -165371535109/46656000000, 
    \[FormalY][6] == -188143571279/46656000000, 
    \[FormalY][7] == -24626528130769811/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(16 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (96 + 61*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-72 - 4*\[FormalN] + 7*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (11569 + 7060*\[FormalN] + 1575*\[FormalN]^2 + 150*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])^2*(16589 + 10126*\[FormalN] + 2319*\[FormalN]^2 + 
        236*\[FormalN]^3 + 9*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-434743 - 390679*\[FormalN] - 146451*\[FormalN]^2 - 
        29315*\[FormalN]^3 - 3305*\[FormalN]^4 - 199*\[FormalN]^5 - 
        5*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 123/64, \[FormalY][3] == 130057/46656, 
    \[FormalY][4] == 10774567/2985984, \[FormalY][5] == 
     204912002779/46656000000, \[FormalY][6] == 79996158683/15552000000, 
    \[FormalY][7] == 1192937247078583/203297472000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(2 + 3*\[FormalN])*\[FormalY][1 + \[FormalN]] - 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-86 - 21*\[FormalN] + \[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (52 + 16*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] + 
      (5 + \[FormalN])*(6 + \[FormalN])*(-471 + 860*\[FormalN] + 
        515*\[FormalN]^2 + 90*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + (6 + \[FormalN])*
       (49972 + 34033*\[FormalN] + 8910*\[FormalN]^2 + 1095*\[FormalN]^3 + 
        60*\[FormalN]^4 + \[FormalN]^5)*\[FormalY][5 + \[FormalN]] + 
      (-341431 - 297367*\[FormalN] - 107571*\[FormalN]^2 - 
        20675*\[FormalN]^3 - 2225*\[FormalN]^4 - 127*\[FormalN]^5 - 
        3*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -121/64, 
    \[FormalY][3] == -126451/46656, \[FormalY][4] == -10377769/2985984, 
    \[FormalY][5] == -195825126709/46656000000, 
    \[FormalY][6] == -227806750879/46656000000, 
    \[FormalY][7] == -30394542499986211/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {(1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
       (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]] - 
      (2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*
       (6 + \[FormalN])*(14 + 5*\[FormalN])*\[FormalY][1 + \[FormalN]] + 
      (3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (56 + 51*\[FormalN] + 9*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] - 
      5*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (-154 - 40*\[FormalN] + 3*\[FormalN]^2 + \[FormalN]^3)*
       \[FormalY][3 + \[FormalN]] - (5 + \[FormalN])*(6 + \[FormalN])*
       (14119 + 8570*\[FormalN] + 1875*\[FormalN]^2 + 170*\[FormalN]^3 + 
        5*\[FormalN]^4)*\[FormalY][4 + \[FormalN]] + 
      (6 + \[FormalN])*(108836 + 84055*\[FormalN] + 25860*\[FormalN]^2 + 
        3955*\[FormalN]^3 + 300*\[FormalN]^4 + 9*\[FormalN]^5)*
       \[FormalY][5 + \[FormalN]] + (-450295 - 403639*\[FormalN] - 
        150771*\[FormalN]^2 - 30035*\[FormalN]^3 - 3365*\[FormalN]^4 - 
        201*\[FormalN]^5 - 5*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, 
    \[FormalY][1] == -1, \[FormalY][2] == -125/64, 
    \[FormalY][3] == -133855/46656, \[FormalY][4] == -11207881/2985984, 
    \[FormalY][5] == -215128268629/46656000000, 
    \[FormalY][6] == -254020502399/46656000000, 
    \[FormalY][7] == -34343879815253891/5489031744000000}]], 
 DifferenceRoot[Function[{\[FormalY], \[FormalN]}, 
   {-((1 + \[FormalN])*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])*
        (5 + \[FormalN])*(6 + \[FormalN])*\[FormalY][\[FormalN]]) + 
      7*(2 + \[FormalN])*(3 + \[FormalN])*(4 + \[FormalN])^2*(5 + \[FormalN])*
       (6 + \[FormalN])*\[FormalY][1 + \[FormalN]] - 
      7*(3 + \[FormalN])*(4 + \[FormalN])*(5 + \[FormalN])*(6 + \[FormalN])*
       (62 + 27*\[FormalN] + 3*\[FormalN]^2)*\[FormalY][2 + \[FormalN]] + 
      35*(4 + \[FormalN])*(5 + \[FormalN])^2*(6 + \[FormalN])*
       (26 + 10*\[FormalN] + \[FormalN]^2)*\[FormalY][3 + \[FormalN]] - 
      7*(5 + \[FormalN])*(6 + \[FormalN])*(4803 + 3410*\[FormalN] + 
        915*\[FormalN]^2 + 110*\[FormalN]^3 + 5*\[FormalN]^4)*
       \[FormalY][4 + \[FormalN]] + 7*(6 + \[FormalN])^2*
       (4069 + 2652*\[FormalN] + 653*\[FormalN]^2 + 72*\[FormalN]^3 + 
        3*\[FormalN]^4)*\[FormalY][5 + \[FormalN]] + 
      (-543607 - 496951*\[FormalN] - 189651*\[FormalN]^2 - 
        38675*\[FormalN]^3 - 4445*\[FormalN]^4 - 273*\[FormalN]^5 - 
        7*\[FormalN]^6)*\[FormalY][6 + \[FormalN]] + 
      (7 + \[FormalN])^6*\[FormalY][7 + \[FormalN]] == 0, \[FormalY][1] == 1, 
    \[FormalY][2] == 127/64, \[FormalY][3] == 137845/46656, 
    \[FormalY][4] == 11679655/2985984, \[FormalY][5] == 
     226576032859/46656000000, \[FormalY][6] == 270127056529/46656000000, 
    \[FormalY][7] == 36845364451242061/5489031744000000}]]}


==> anc/DispRepr.m <==
(* This math-file contains code, which is used in the paper Velizhanin V.N. "Analytic continuation of harmonic sums: dispersion representation" *)
(* https://arxiv.org/abs/2205.15182 *)
(* It demands two files with databases: *)
(* 1. DiffRootUpToW6.m with the linear difference equations for nested harmonic sums up to weight 6 *)
(* 2. ACtablePolesUpToW7.m with the pole expression for the analytically continued nested harmonic sums up to weight 7 *)
(* Database for the pole expresson for the analytically continued nested harmonic sums up to weight 13 can be found here: *)
(* https://github.com/vitvel/ACHS *)
(* Total time and RAM for the evaluation of this file is about 600 sec. and slightly more then 2 Gb *)
(* File can be loaded from MATHEMATICA FrontEnd with <<"DispRepr.m" with full path, if necessary *)
(* The extended version of necessary databases up to weight 11 can be found on GitHub *)
(* https://github.com/vitvel/ACDR *)

(* Generate all nested harmonic sums up to weight "weight" *)

weight = 6;
tuphs = Table[Tuples[{1, 0, -1}, weightI] // (# //. {a1___, 0, a_ /; a != 0, a2___} :> {a1, Sign[a] (Abs[a] + 1), a2} ) & // DeleteCases[#, {___,0}] & // Sort[#] &,{weightI,1,weight}]//Flatten[#,1]&;
  
(* Load DifferenceRoot for weight "weight" *)
  
diffroots = Get["DiffRootUpToW"<>ToString[weight]<>".m"];

(* Generate numerical values for nested harmonic sums of weight "weight" for 2000 integers with WorkingPrecision -> "prec" *)

prec = 100;
NR = 2000;
Print["Generate HS up to weight 6 for 2000 integers. Time for evaluation is about 60 sec."];
Print["Time ",Timing[rectab = RecurrenceTable[{diffroots[[#]][[1, 2]][[1]], Sequence @@ Thread[diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 1]] == (diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 2]] //  N[#, prec + 100] &)]}, \[FormalY], {\[FormalN], 1, NR},WorkingPrecision -> prec] & /@ Range[Length[tuphs]];][[1]]];

(* Set values for nested harmonic sums hsHS[a1,a2,...,an,i] *)

Thread[Set[Evaluate[Flatten[Table[hsHS[Sequence @@ tuphs[[#]], i], {i, 1, NR}] & /@ Range[Length[tuphs]]]], Flatten[rectab]]];

Print["RAM ",MaxMemoryUsed[]];

Print["Check ",hsHS[-1,-1,-1,-1,-1,-1,NR-1]];

(* Load the pole expression for the analytically continued nested harmonic sums of weight "weight+1" *)

ACP = Get["ACtablePolesUpToW7.m"];
DACP = Dispatch[ACP];

(* Extract pole expression for HS[2, 1, 1, 1, 1, 1], as in Eq.(31) *)

PES=S[2, 1, 1, 1, 1, 1] /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &;

(* Produce dispersion representation *)

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M))-(PES/.w->(i)))/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

(* Evaluate dispersion representation at M=2 *)

Print["Time/Result for S[2,1,1,1,1,1][2] ",Timing[res=DispRepr[2,NR]//N[#,10]&]];

(* Nested harmonic sums for integers *)

HS[a_ /; (a != 0), jList__, n_?IntegerQ] := HS[a, jList, n] = Sum[(Sign[a]^i/i^Abs[a])*HS[jList, i], {i, 1, n}];
HS[a_ /; (a != 0), n_?IntegerQ] := HS[a, n] = Sum[Sign[a]^i/i^Abs[a], {i, 1, n}];

(* Compare with exact result *)

Print["Compare with exact result ",res-HS[2,1,1,1,1,1,2]];

(* The same for HS[-2, 1, 1, 1, 1, 1] *)

PES=S[-2, 1, 1, 1, 1, 1] /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &;

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M))-(PES/.w->(i)))/.signN->(-1)^i/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

Print["Time/Result for S[-2,1,1,1,1,1][2]",Timing[res=DispRepr[2,NR]//N[#,10]&]];

Print["Compare with exact result ",res-HS[-2,1,1,1,1,1,2]];

(* For analytic continuation from odd values we must change signN to (-signN) only in first brackets *)
(* For odd M we must sum first term or second term up to NN-1, therefore we mutipply first term by UnitStep[NN - i - 1] *)

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M)/.signN->-signN)*UnitStep[NN - i - 1]-(PES/.w->(i)))/.signN->(-1)^i/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

Print["Time/Result for S[-2,1,1,1,1,1][3]",Timing[res=DispRepr[3,NR]//N[#,10]&]];

Print["Compare with exact result ",res-HS[-2,1,1,1,1,1,3]];

(* For harmonic sums started with "1" we must extract S[1] with the help of SRemoveLeading1 from HarmonicSums-package by Jakob Ablinger https://risc.jku.at/sw/harmonicsums/ *)
(* For example we cosider S[1, 1, -2, 1, -2]. S1=PolyGamma[M+1]-PolyGamma[1] is S[1] *)

HSTest = (S1^2*S[-2, 1, -2])/2 + S1*(S[-3, 1, -2] + S[-2, 1, -3] + S[-2, 2, -2] - S[-2, 1, -2, 1] - 2*S[-2, 1, 1, -2]) - (3*S[-2, 1, 2, -2])/2 - S[-2, 2, -2, 1] -  (3*S[-2, 2, 1, -2])/2 + S[2, -2, 1, -2]/2 + S[-2, 1, -2, 1, 1] + 2*S[-2, 1, 1, -2, 1] + 3*S[-2, 1, 1, 1, -2]+S[-4, 1, -2]/2 + S[-3, 1, -3] + S[-3, 2, -2] + S[-2, 1, -4]/2 +S[-2, 2, -3] + S[-2, 3, -2]/2 - S[-3, 1, -2, 1] -  2*S[-3, 1, 1, -2] - S[-2, 1, -3, 1] - S[-2, 1, -2, 2]/2 - 2*S[-2, 1, 1, -3];

PES=HSTest /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &;

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M))-(PES/.w->(i)))/.signN->(-1)^i/.S1->PolyGamma[M+1]-PolyGamma[1]/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

Print["Time/Result for S[1,1,-2,1,-2][2]",Timing[res=DispRepr[2,NR]//N[#,10]&]];

Print["Compare with exact result ",res-HS[1,1,-2,1,-2,2]];

(* For analytic continuation from odd values we must change signN to (-signN) only in first brackets *)

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M)/.signN->-signN)*UnitStep[NN - i - 1]-(PES/.w->(i)))/.signN->(-1)^i/.S1->PolyGamma[M+1]-PolyGamma[1]/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

Print["Time/Result for S[1,1,-2,1,-2][3]",Timing[res=DispRepr[3,NR]//N[#,10]&]];

Print["Compare with exact result ",res-HS[1,1,-2,1,-2,3]];

(*----------------------------------------------------------------------------------------------------------------*)
(* In practice, we don't need to generate values for all nested harmonic sums, only for those, which enter into expression *)
(* This will save time and RAM *)
(* Recompute the same as above with 100000 terms *)

(* Generate all nested harmonic sums up to weight "weight" *)

weight = 6;
tuphs = Table[Tuples[{1, 0, -1}, weightI] // (# //. {a1___, 0, a_ /; a != 0, a2___} :> {a1, Sign[a] (Abs[a] + 1), a2} ) & // DeleteCases[#, {___,0}] & // Sort[#] &,{weightI,1,weight}]//Flatten[#,1]&;
  
(* Load DifferenceRoot up to weight "weight" *)
  
diffroots = Get["DiffRootUpToW"<>ToString[weight]<>".m"];

(* Load the pole expression for the analtically continued nested harmonic sums of weight "weight+1" *)

ACP = Get["ACtablePolesUpToW7.m"];
DACP = Dispatch[ACP];

(* Extract pole expression for HS[2, 1, 1, 1, 1, 1], as in Eq.(31) *)

PES=S[2, 1, 1, 1, 1, 1] /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &;

(* Obtain the list of variables *)

PESvar=PES//Variables//Cases[#,S[a__]:>{a}]&;

(* Find the position inside the list "tuphs" for nested harmonic sums, entering into expression for PES *)

tuphsC=(Position[tuphs,#]&/@PESvar)//Flatten;

(* Generate numerical values for necessary nested harmonic sums for 100000 integers with WorkingPrecision -> "prec" *)

prec = 100;
NR = 100000;
Print["Generate HS for S[2,1,1,1,1,1] for 100000 integers. Time for evaluation is about 30 sec."];
Print["Time ",Timing[rectab = RecurrenceTable[{diffroots[[#]][[1, 2]][[1]], Sequence @@ Thread[diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 1]] == (diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 2]] //  N[#, prec + 100] &)]}, \[FormalY], {\[FormalN], 1, NR},WorkingPrecision -> prec] & /@ tuphsC;][[1]]];

(* Clear hsHS *)

Clear[hsHS];

(* Set values for nested harmonic sums hsHS[a1,a2,...,an,i] *)

Thread[Set[Evaluate[Flatten[Table[hsHS[Sequence @@ tuphs[[#]], i], {i, 1, NR}] & /@ tuphsC]], Flatten[rectab]]];

Print["RAM ",MaxMemoryUsed[]];

(* Produce dispersion representation *)

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M))-(PES/.w->(i)))/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

(* Evaluate dispersion representation at M=2 *)

Print["Calculate S[2,1,1,1,1,1][2]. Time for evaluation is about 20 sec. "];
Print["Time/Result for S[2,1,1,1,1,1][2]",Timing[res=DispRepr[2,NR]//N[#,10]&]];

(* Compare with exact result *)

Print["Compare with exact result ",res-HS[2,1,1,1,1,1,2]];

(* The same for HS[-2, 1, 1, 1, 1, 1] *)

PES=S[-2, 1, 1, 1, 1, 1] /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &;

PESvar=PES//Variables//Cases[#,S[a__]:>{a}]&;

tuphsC=(Position[tuphs,#]&/@PESvar)//Flatten;

prec = 100;
NR = 100000;
Print["Generate HS for S[-2,1,1,1,1,1] for 100000 integers. Time for evaluation is about 30 sec."];
Print["Time ",Timing[rectab = RecurrenceTable[{diffroots[[#]][[1, 2]][[1]], Sequence @@ Thread[diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 1]] == (diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 2]] //  N[#, prec + 100] &)]}, \[FormalY], {\[FormalN], 1, NR},WorkingPrecision -> prec] & /@ tuphsC;][[1]]];

Clear[hsHS];

Thread[Set[Evaluate[Flatten[Table[hsHS[Sequence @@ tuphs[[#]], i], {i, 1, NR}] & /@ tuphsC]], Flatten[rectab]]];

Print["RAM ",MaxMemoryUsed[]];

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M)/.signN->-signN)*UnitStep[NN - i - 1]-(PES/.w->(i)))/.signN->(-1)^i/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

(* Evaluate dispersion representation at M=3 *)

Print["Calculate S[-2,1,1,1,1,1][2]. Time for evaluation is about 20 sec. "];
Print["Time/Result for S[-2,1,1,1,1,1][3]",Timing[res=DispRepr[3,NR]//N[#,10]&]];

(* Compare with exact result *)

Print["Compare with exact result ",res-HS[-2,1,1,1,1,1,3]];

(* The same for S[1, 1, -2, 1, -2] *)

HSTest = (S1^2*S[-2, 1, -2])/2 + S1*(S[-3, 1, -2] + S[-2, 1, -3] + S[-2, 2, -2] - S[-2, 1, -2, 1] - 2*S[-2, 1, 1, -2]) - (3*S[-2, 1, 2, -2])/2 - S[-2, 2, -2, 1] -  (3*S[-2, 2, 1, -2])/2 + S[2, -2, 1, -2]/2 + S[-2, 1, -2, 1, 1] + 2*S[-2, 1, 1, -2, 1] + 3*S[-2, 1, 1, 1, -2]+S[-4, 1, -2]/2 + S[-3, 1, -3] + S[-3, 2, -2] + S[-2, 1, -4]/2 +S[-2, 2, -3] + S[-2, 3, -2]/2 - S[-3, 1, -2, 1] -  2*S[-3, 1, 1, -2] - S[-2, 1, -3, 1] - S[-2, 1, -2, 2]/2 - 2*S[-2, 1, 1, -3];

PES=HSTest /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &;

PESvar=PES//Variables//Cases[#,S[a__]:>{a}]&;

tuphsC=(Position[tuphs,#]&/@PESvar)//Flatten;

prec = 100;
NR = 100000;
Print["Generate HS for S[1,1,-2,1,-2] for 100000 integers. Time for evaluation is about 90 sec."];
Print["Time ",Timing[rectab = RecurrenceTable[{diffroots[[#]][[1, 2]][[1]], Sequence @@ Thread[diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 1]] == (diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 2]] //  N[#, prec + 100] &)]}, \[FormalY], {\[FormalN], 1, NR},WorkingPrecision -> prec] & /@ tuphsC;][[1]]];

Clear[hsHS];

Thread[Set[Evaluate[Flatten[Table[hsHS[Sequence @@ tuphs[[#]], i], {i, 1, NR}] & /@ tuphsC]], Flatten[rectab]]];

Print["RAM ",MaxMemoryUsed[]];

DispRepr[M_,NN_] := Sum[((PES/.w->(i+M)/.signN->-signN)*UnitStep[NN - i - 1]-(PES/.w->(i)))/.signN->(-1)^i/.S1->PolyGamma[M+1]-PolyGamma[1]/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

(* Evaluate dispersion representation at M=3 *)

Print["Calculate S[1,1,-2,1,-2][3]. Time for evaluation is about 200 sec. "];
Print["Time/Result for S[1,1,-2,1,-2][3]",Timing[res=DispRepr[3,NR]//N[#,10]&]];

(* Compare with exact result *)

Print["Compare with exact result ",res-HS[1,1,-2,1,-2,3]];

(*----------------------------------------------------------------------------------------------------------------*)
(* Second order of BFKL Pomeron eigenvalues arXiv:1507.04010 for the conformal spin n=0 and BFKL intercept function for arbitrary conformal spin arXiv:1802.06908 *)
(* Eq.(4.15) from arXiv:1802.06908 and Eq.(4) from arXiv:1507.04010 multiplied by 2 due to Eq.(3) of arXiv:1507.04010 *)

BFKLC=16*S[-3] + 8*Pi^2*S[1]/3 + 16*S[3] - 32*S[-2, 1]/.S[1]->S1;
BFKLP=2*(4*ln2*Pi^2 - 6*z3 + 4*Pi^2*S[-1] + 4*Pi^2*S[1]/3 + 8*S[3] -  16*S[-2, 1])/.S[1]->S1//Expand;

(* Extract pole expressions for HS *)

PESBFKLC=BFKLC /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &
PESBFKLP=BFKLP /. S[i__] :> S[R[i], N] /. DACP /. signx -> 1 // Series[#, {w, 0, -1}] & // Normal // Expand // Collect[# /. S[R[a__], i] :> S[a], w, Factor] &

PESvar={PESBFKLC,PESBFKLP}//Variables//Cases[#,S[a__]:>{a}]&;

(* Find position nested harmonic sums entering into expressions for PES *)

tuphsC=(Position[tuphs,#]&/@PESvar)//Flatten;

(* Generate numerical values for nested harmonic sums of weight "weight" for 100000 integers with WorkingPrecision -> "prec" *)

prec = 100;
NR = 100000;
Print["Generate HS for NLO BFKL for 100000 integers ",Timing[rectab = RecurrenceTable[{diffroots[[#]][[1, 2]][[1]], Sequence @@ Thread[diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 1]] == (diffroots[[#]][[1, 2]][[2 ;; -1]][[All, 2]] //  N[#, prec + 100] &)]}, \[FormalY], {\[FormalN], 1, NR},WorkingPrecision -> prec] & /@ tuphsC;]];

(* Clear hsHS *)

Clear[hsHS];

(* Set values for nested harmonic sums hsHS[a1,a2,...,an,i] *)

Thread[Set[Evaluate[Flatten[Table[hsHS[Sequence @@ tuphs[[#]], i], {i, 1, NR}] & /@ tuphsC]], Flatten[rectab]]];

Print["RAM ",MaxMemoryUsed[]];

(* Produce dispersion representation *)

DispReprBFKLC[M_,NN_] := Sum[((PESBFKLC/.w->(i+M))-(PESBFKLC/.w->(i)))/.signN->(-1)^i/.S1->PolyGamma[M+1]-PolyGamma[1]/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;
DispReprBFKLP[M_,NN_] := Sum[((PESBFKLP/.w->(i+M))-(PESBFKLP/.w->(i)))/.signN->(-1)^i/.S1->PolyGamma[M+1]-PolyGamma[1]/.S[a__]:>hsHS[a,i-1]/.hsHS[__,0]:>0/.Table[ToExpression["z"<>ToString[k]]->Zeta[k],{k,1,13}],{i,1,NN}]//N[#,100]&;

(* Evaluate dispersion representations at M=-1/2 *)

Print["Calculate Difference at M=-1/2. Time for evaluation is about 30 sec. "];
Print["Difference at M=-1/2 ",Timing[DispReprBFKLC[-1/2,NR]-(DispReprBFKLP[-1/2,NR]+(BFKLP/.S1->0/.S[__]:>0/.ln2->Log[2]/.z3->Zeta[3]))//N[#,20]&]];



